Globally optimal stretching foliations of dynamical systems reveal the organizing skeleton of intensive instabilities

Understanding instabilities in dynamical systems drives to the heart of modern chaos theory, whether forecasting or attempting to control future outcomes. Instabilities in the sense of locally maximal stretching in maps is well understood, and is connected to the concepts of Lyapunov exponents/vectors, Oseledec spaces and the Cauchy--Green tensor. In this paper, we extend the concept to global optimization of stretching, as this forms a skeleton organizing the general instabilities. The `map' is general but incorporates the inevitability of finite-time as in any realistic application: it can be defined via a finite sequence of discrete maps, or a finite-time flow associated with a continuous dynamical system. Limiting attention to two-dimensions, we formulate the global optimization problem as one over a restricted class of foliations, and establish the foliations which both maximize and minimize global stretching. A classification of nondegenerate singularities of the foliations is obtained. Numerical issues in computing optimal foliations are examined, in particular insights into special curves along which foliations appear to veer and/or do not cross, and foliation behavior near singularities. Illustrations and validations of the results to the H\'{e}non map, the double-gyre flow and the standard map are provided.

==> figures.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 11.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[    664004,      14822]
NotebookOptionsPosition[    651528,      14603]
NotebookOutlinePosition[    651880,      14619]
CellTagsIndexPosition[    651837,      14616]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  StyleBox[
   RowBox[{
   "SetDirectory", "[", 
    "\"\</Users/Sanjeeva_Balasuriya/SANJI/RESEARCH/optimal_stretching/\>\"", 
    "]"}],
   Background->RGBColor[1, 1, 0]]}]], "Input",
 CellChangeTimes->{{3.7203885209906483`*^9, 3.720388583453697*^9}, {
  3.7216031273273773`*^9, 3.72160312778839*^9}, {3.7361026335270557`*^9, 
  3.736102633943886*^9}, {3.7813269334043093`*^9, 3.781326938682259*^9}, {
  3.7827102038196087`*^9, 3.7827102131302*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"24130c8d-66ac-4866-bebf-df8867b8cadb"],

Cell[BoxData["\<\"/Users/Sanjeeva_Balasuriya/SANJI/RESEARCH/optimal_\
stretching\"\>"], "Output",
 CellChangeTimes->{
  3.781326954644199*^9, 3.781424689056835*^9, {3.781499938272339*^9, 
   3.7814999517244253`*^9}, 3.781936334440852*^9, 3.781938063608148*^9, 
   3.782460133314497*^9, 3.782710214457511*^9, 3.782811991945203*^9, 
   3.783056952098218*^9, 3.783145768363242*^9, 3.783230264489874*^9, 
   3.783418071826982*^9, 3.783771907781082*^9, 3.784114050744466*^9},
 CellLabel->"Out[1]=",ExpressionUUID->"b514ac82-df04-46cb-870b-07efe9c33015"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Cos", "[", "t", "]"}], ",", 
       RowBox[{
        RowBox[{"Sin", "[", "t", "]"}], "+", 
        RowBox[{"0.8", 
         RowBox[{"Cos", "[", 
          RowBox[{"2", " ", "t"}], "]"}]}], "-", 
        RowBox[{"0.1", " ", 
         RowBox[{"Sin", "[", 
          RowBox[{"5", " ", "t"}], "]"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", " ", "\[Pi]"}]}], "}"}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "7"}], ",", "3"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3"}], ",", "1"}], "}"}]}], "}"}]}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick"}], "}"}]}], ",", 
     "  ", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], ",", " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"0.4", 
        RowBox[{"(", 
         RowBox[{"4", "+", 
          RowBox[{"Cos", "[", "t", "]"}]}], ")"}]}], ",", 
       RowBox[{"0.3", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", "t", "]"}], "-", "1"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", " ", "\[Pi]"}]}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick"}], "}"}]}]}], 
    "]"}], ",", " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "0.5"}], "+", 
        RowBox[{"0.1", " ", 
         RowBox[{"Cos", "[", "t", "]"}]}]}], ",", 
       RowBox[{"0.05", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", "t", "]"}], "-", "1"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", " ", "\[Pi]"}]}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick"}], "}"}]}]}], 
    "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(\[CapitalOmega]\), \(0\)]\)\>\"", ",", 
          "20", ",", " ", 
          RowBox[{"FontSlant", "\[Rule]", "Italic"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"1.2", ",", 
          RowBox[{"-", "1.5"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"0.4", "-", 
        RowBox[{"0.2", "  ", 
         RowBox[{"t", "^", "2"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "0.92"}], ",", 
       RowBox[{"-", "0.37"}]}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"0.4", "-", 
        RowBox[{"0.2", "  ", 
         RowBox[{"t", "^", "2"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.37", ",", "0.92"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"0.4", "-", 
        RowBox[{"0.2", "  ", 
         RowBox[{"t", "^", "2"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "1.46", ",", "1.98"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SuperscriptBox[\(s\), \(-\)]\)= constant\>\"", ",", 
          "10"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"1.8", ",", "0.2"}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
   " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"-", "0.2"}], " ", 
         RowBox[{"t", "^", "2"}]}], "+", "0.65", "+", " ", 
        RowBox[{"0.6", " ", 
         RowBox[{"t", "^", "3"}]}]}], ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "1.17"}], ",", "0.86"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Blue", "]"}]}]}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Blue", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SuperscriptBox[\(s\), \(+\)]\)= constant\>\"", ",", 
          "10"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.4"}], ",", 
          RowBox[{"-", "1.5"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6.5"}], ",", 
         RowBox[{"-", "2.5"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "3.5"}], ",", 
         RowBox[{"-", "2.5"}]}], "}"}]}], "}"}], "]"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6.5"}], ",", 
         RowBox[{"-", "2.5"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "6.5"}], ",", "0"}], "}"}]}], "}"}], "]"}], "]"}], ",", 
   " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "6"}], ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5.5"}], ",", 
           RowBox[{"-", "2"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
   " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5"}], ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4.5"}], ",", 
           RowBox[{"-", "2"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
   " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "6"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4.5"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
   " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "6"}], ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "6"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
   " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4.5"}], ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4.5"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
   " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5.5"}], ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5.5"}], ",", 
           RowBox[{"-", "1.5"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5"}], ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5"}], ",", 
           RowBox[{"-", "1.5"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5"}], ",", 
           RowBox[{"-", "1.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5.5"}], ",", 
           RowBox[{"-", "1.5"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "2.3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3.5"}], ",", 
           RowBox[{"-", "2.3"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "2.3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "1.8"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3.5"}], ",", 
           RowBox[{"-", "1.8"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "1.8"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3.5"}], ",", 
           RowBox[{"-", "1.8"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3.5"}], ",", 
           RowBox[{"-", "2.3"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SuperscriptBox[\(s\), \(+\)]\)\>\"", ",", "10"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "3.2"}], ",", 
          RowBox[{"-", "2.5"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*SuperscriptBox[\(s\), \(-\)]\)\>\"", ",", "10"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "6.5"}], ",", "0.3"}], "}"}]}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "6"}], ",", 
           RowBox[{"-", "1.9"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5.5"}], ",", 
           RowBox[{"-", "1.9"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5"}], ",", 
           RowBox[{"-", "1.9"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4.5"}], ",", 
           RowBox[{"-", "1.9"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4"}], ",", 
           RowBox[{"-", "1.9"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3.5"}], ",", 
           RowBox[{"-", "1.9"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Blue", "]"}], ",", 
      RowBox[{"Thickness", "[", "0.002", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4.8"}], ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4.8"}], ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
   " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<S\>\"", ",", "20", ",", " ", 
          RowBox[{"FontSlant", "\[Rule]", "Italic"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4"}], ",", 
          RowBox[{"-", "1.4"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "5.7"}], "+", 
        RowBox[{"0.05", " ", 
         RowBox[{"Cos", "[", "t", "]"}]}]}], ",", 
       RowBox[{
        RowBox[{"-", "1.4"}], "+", 
        RowBox[{"0.02", " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"Sin", "[", "t", "]"}], "-", "1"}], ")"}]}]}]}], "}"}], 
     ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", " ", "\[Pi]"}]}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick"}], "}"}]}]}], 
    "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Magenta", ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"BezierCurve", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3.8"}], ",", 
            RowBox[{"-", "0.7"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2.5"}], ",", "1.5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.5"}], ",", "0.5"}], "}"}]}], "}"}], "]"}], 
       "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Magenta", ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<P\>\"", ",", "24", ",", " ", 
          RowBox[{"FontSlant", "\[Rule]", "Italic"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2.5"}], ",", "0"}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQB2IQ/Uj/V0yF3hvHJ5OMU0A0x/fCDBDNJnQxF0Q39V4o
BNG93FcOgWj/shPHQHScQst7ED1fYD5LJZA+sf8uK4g+tj+AB0TzHVfhA9Ed
zN4cVUB6bv8lIRDt2DBbHER/+xCoCqL5Ij4WgvkrtheB6POZS9Z8AdJ9+pu2
gWiPRdEHQXSW98WjIPraU/MLIHpZoekLEH0kZ9FbEO324ovUVyBttoBTHkTL
/XVzBtEVqiqeIPogf6E/iBZ4XhUOon/qncsE0VZL3+aBxV/5VIBoLkeWWSA6
49fi+SDaRLtyG4h2SH8PpmtWbH30w+CNo55k+A8QvU6Gp/kXkJZ/7rwGRFft
1j0AolN01hwB0YdPqm5cYPjGccGG0KMgGgAafr12
  "],
 CellLabel->"In[42]:=",ExpressionUUID->"a7c23f77-47d6-4d01-9556-7a628251a741"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw123k0V1+0AHBjg1LJVIlUQpJEA0UbkVnIVKlEZB6SFKJIKqQomVOEUIaQ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       "]]},
     Annotation[#, "Charting`Private`Tag$19362#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw12wlUjF/YAPBosUWiKIQUCmmlRbklFC2S0F5aRamUpH2VFiSlVaEkKvor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       "]]},
     Annotation[#, "Charting`Private`Tag$19386#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw123c41W/8P3CiiISQrOyRiKKSEiryySjREiVZhZBCRUmipGSEhOy995HO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       "]]},
     Annotation[#, "Charting`Private`Tag$19409#1"]& ]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[CapitalOmega]\\), \\(0\\)]\\)\"\
\>",
      StripOnInput->False,
      FontSize->20,
      FontSlant->Italic], {1.2, -1.5}]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwVx308FHYcwPFzu5FjKbFkdCWS9UgPlh6+QkitlkWK8FqMqDwst6OWySuk
I4XWq1t1UopK1IVO7eup5ulyz79Typ3zFA6N5iGx2x+f1+f1XvxTlHcolUKh
fK/t/8dsoZP8aA16bHHL35QmAJcInqlLlAarqvftdUsXgMkfgfuUxzT42Wq0
exdbABXDj0QWkRqsPtlefyhLAJRb/s25oRpkpYSHnb4igCz6g+rUgxrkUtyM
Ku8KoJjsuR/ppkFZ6iK6VYMABmJyk9aaaVCgirpfoP8KQrOdGr0rBvDLZ/vL
nXJeQbfzjj+bAwfwwJyYdopJC3w9XDCtpzeA9namQVUXWmA7e+GM+E4/cu0s
yq3pQjjJm0kb392PBoNzHq7xEEJJw2TJg8E+HDF0Wp+QJoQcpdsR66w+nNqR
F1n6txB+Tx4v+ujYhz8HpV5q1xFB5LyX6b6K95ixbuKkubMIDq3+PDI38T0O
uXqdD4kXwfSuZE2m7Xtcsv7qk+YSEVzfv+Qsp74Xzwc9MzAeEIH74IoCanQv
ZhfOq8+xEoMm5ofQCaNeTCwsuCQIEIPrWA2vtLQH81WBqaa5YuDOupFRd6AH
WT4jzo31YpjSzaWFTXaj9XBiEI0igeCLo7SQvG40NqOG1TpIoHbW8fxh526M
XVaUpgyXgCxpg3hrRxeWsJNWMa5JYDAlPL3nXBda+s73NhZIQDeep2R824Uf
Ob3FDhQpLB07UvVI2In+rikNjNVS+Mg8vkYvvhODHaN6AwOkUKtmb+1f0InT
e67kcNhSuNJmIrerVuPpd1k/SiqkcLSmzGA8WI0zn/ujVT1SGCq8I0qlqrHO
i8FxMJVBgiV1cWxRBx71Y+4s3ioD2mnm7AGvDvzrchGnJUIGuRH7zlZ9UKHh
mQbu2mwZyPyS2L5XVSiM3T3HgC8Dk3X19qc2qZDhaX7ZTy0Dfw4reKpDiS17
g2jz9eXAHXJZaZisRJf9VKa1vRw0Lcxkpp0Sp2xfm1f6yEF8eETilt+OnpY1
AYQlh3qdlW8rO9/h5q5GpfF1OQjKN070OLxDfmWFjm6VHIQeCXvXxr5FavVN
6w9qOdi/8WvUedKGNT5Z3d66BPJS6L5naW04Fhsi4NgQMDIctly2/Q0ezDjW
cc+dALvw7njipdcoKhP5VIYQCPOaGTmobkXqb1ZvYpIIOL84t9zHphXHrYRD
eIPAMr+eONoJBfpmmtzbVEmgGz49GYhW4EJuxS2e1rdsjf6VHlNg3YvZF1Y+
I7BobAPzdpgC7+0SrWc8J7DgcgrT3V+BfZ4Pm3SQAF1q82uaiwKtP70yq6sh
0L8nhGU4V4EZ7te+29JIoMiRVTH6lQJtpcmePK3DGezxNroCuXEWO5Y3Eegc
fMx6QFPgqtHDFguaCbRlfBG/e5wgv32nwaiAQHPTzfisdoKZ0Yn0OyIC6Y/L
nrLaCBpvTrWxFBPw5DROBLcSjPtmm3221nUR/8TbSwgS0ybzRAmB5/ouCeKX
BPUnHDf4ygic+uDD59cSPHNYKG/S2qn1yOTNKoKtKvPwbXICZXcvJvzCJ2ht
/jJgBSFwIus237+coJl0aVWe1g6sp5OuPIJ9eRtN5isIDAcJnFaUEryaPO3H
1rrYQ5VgUkzQLj4uU6eVwH82KqJX
       "]]},
     Annotation[#, "Charting`Private`Tag$19432#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwVjnk01AkAx6eSLaudRMdqGzro0hqlN17FF5mlLaXWNbMtypWjGEWXNslV
ax01FtmOXToYV9K4nvYtFh2/acz1G0YYxjX87FYkFbv2j8/7vs/7/vNZfTTi
UOBcGo3mOsv/W+qsPmdUSmLj2ei0Oe0k9MZSp8lyEl1RVpIcJYkgvk1c3iMS
Ex2VC5mzbqJOT1xTQ8LlnYG7D0ki45xdBrOJRCLHzLNWToJXknd3XweJw5Jy
eqSEhLWhpzhBV4nYn7nekuckarqemU34KJG4cQpRT0g058XxhYx2NMT+afLs
Dokme/9/GtraET22pmBPAomA3vub913qQAUzvCUrmIRuUfUmIVTIuqzyzXUm
kct5tyzstQoOwaUzbzaQsLSktdAqOhG95av2Tt3Z/jnhnoYRr2AQp/VM0CiQ
VqcjjTTpQoy+zfcPGxWozgsxLOvqQn7P6Ze2txWQ+X+0t8nsBs8t+9/gWAX2
8CfNTUx7wF2stI3jKFB4xSt9ycUexGUe9GjdqsCct64nBGQPSq7TQjoXKcCN
2FRWyVLjqfSgzZRGDh1tle+nLDUCarXrJurkuK9UJQ1Taqyw8wsf5cuxt6Of
7uzai+JI6+a6EDkGDyTRv73Xi5HMmVu37OVIUOrz6nX7cHetB7YayhHl6+QY
EdiHhNPTnlX9MnC4S6421/fhU2ZA/MVaGRyONW9LW6XBQPlxfstVGVZrF7t/
jNGg9druD6E/yHAoVF9zT6RBhmWyF5MpQ8I0JW/Y0o+pM7y/2TNSlOkE2SUk
9aMkdzOzXySFitG0QDjQjzBpaWzJDSm8WVJHc/YAhA8snqYESUE0nnm78+YA
9t4RWa3aLsVufx3dhk8D4LtVDhbOSFARY55OeQzCnp449NlzCaJSppK9SgYh
cOj6pjBbgm0lFb1W+kMo6tEcM/SVYJQ9t/JhwBCilgYuvLBRgvuvWYO/NQ1h
vqiQmzLWBq6BTiaLMQyXR2ujBcI2+FheKvo8ZhgBm8Um6y62wd9PY+YmH8a2
mXm1Xzi24cj8ruU7vtbijf2qZCxog199fRg/TYukHbnz6lrFKDu533ILpUWH
1c4lF66IMXkzOiSMPQI9wyZVpasY9qr4+cZ3RxB5dihOV1+M+FTzFSdmRlB4
R2z9Iu8ljHadv0HzHMWpgDHeWdOXeDDz+Md5j0ehmry24WOOCNbbk9sFiyj0
KQO9J1aI4OFwoYZFp1B84sl24TIRYlxP5jYupmBtcX48xkiE6kBfjsqQwhnG
6mXv6SLs+oXVrmdMobeboX2vK8LuyUFliDkFpkItGx8ncKjGRbkeFMozEh/L
xQRO/mVX/cieginD/49rIgL8NuscOFLYJy0oOvCCgGLY1NuLTaG70t3saQsB
rvEUmbSXgto9SFD7hMDR84VkvxcFvwUHP2QXE7icfLuKx6FQYMAz/q6IQMH1
rOxp7qw7Tqz84gGBAcElr6U+FF6t3NR4OZ9AaCeHdAqgYCFg/378BoGfhg5U
iQMpcN4kEetzCBSPs7MPB1NwOmLRoc4iMKa/1etUKAU3YX62RyYB+pcbWLRw
Crxfo13o6QSYZozlqcdn/yJBR2sqATcro8nlERSobvb++KsEeLZ6ZH4kBWdb
p/ydKQT+A7tadOI=
       "]]},
     Annotation[#, "Charting`Private`Tag$19455#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwVkHs01HkYxgdprBBpuyhtCWXLkgrp8lKrqancutgNc3ZHyrKbJkJEubUh
JUluK5dKJrrIJcW+aBRjqhmm8S3baaRs2a3E1tznt9Mf73nP5zznec77vAvY
UQFh+jQabZtuvuzg052fFgfLQOj179aKiWKk1+c5C79w2gZDE5MSrBezI+NC
ZFBO3/NrnG0J0q0MhrpYMpD20xh+O3X6xQ0C9s8y8EupcTRuLkGjO7zK0r0y
OObY3F6WUIq3Xt33Nefo/IJ7GqZ+GRp79NbIMmTQPk30diCzHLNqW8qYt2SQ
m7H6nGaoCvkcm6ulz2VA8twuu9CrMTHIwcWKLge/wasLp9hwUWsyQzlnhRxy
1zb7BB6vQy+LpKdzWXJYIU0sXB50A3c971FUZMtBzPIvT5lVj4MPG/IDbssh
xjB2TCK8hfMtrBj6L+VQ+zXTe8/+RnSbG+bhOlUBhSvdHEaWNaNZwrfev6xS
wI40aermZ7dxlzqH/4CtgPCU8cn0pDt4YONALve0AqQFI16hG1uROVy8/2SL
AsoT6WdVE234mfF9zviIAsw9qNg/uxEtRdn26ZZKuLG1Mt5I0I5jtdsGpq9V
AoGVFomXOvCC36duhwgltNq/+fg0rxPNGDP71uYrwdP6kOEA5x76Gn4zV9Kh
hIbNyguTw3hIe8OTFr1XQjjromvIzi7kWL9uDZ6lgtbxux/Urvexweqfp1Xe
KpgfrD1j7/gAmyMizUajVLCm2Fr92/RuXPIisy2oSAXCCM+6DHk3cuacqvO/
rwJnZnTKkY89GMc1adw4poKfAnib1g3y0VePo0FrNaSvMPC0e9aL549Et+9h
qiE8eZKn7IkALzDHio1i1LBDeJwFnQ/xsDSgyblCDWr3WpEB7xFa9ji9DexV
gyD80iLLpsc4T8It4P6nBj9I+z0oQIgq7pSMlAUa2OrVsrBALMTCvpGswC0a
SD0x9ErgI0J6Z7XoZrwG/hqjrZkqFqHrpGGnKVU6vXOdnrt/H0oiWo1yBRo4
NTrELxb04aaiRJsihQZOLol6tnx7PyZYNW6vWKiFU3qeg5mifkwOFXc5+mvB
KnvQbVWQGMeFZ+pfJ2nBdVIl5TQsRvszPU2l1VooN3i5uoX9BJfO/ls1INbC
yHXG4QfvnuD4RPIP0yhd3l1eWsABCTpMNDjFL6bgffgVrmJMgi53hAz2Tgr4
X42E+iUNoKp/b9yWoxTsfsfIVtII8ttiSiYfo6AyfYvBJgOChdWp2KHjNQzN
iXOGBF0Ty+juqRQk+0S2ORsTPGgjOW+bQcGMMA5/nyXBNwe8b2uyKCiotztE
7AiKTW0V1wso+PzoO1Mek2CVbJl15HkKbEUyD8ttOv8QeNkXUnBZuz+W7Utw
amNQZmkRBdcG983Q20GQGXx2dmYpBZI/0pTrQgh2cPU92JUUHFsfur0timBu
vjnLuoqCeUqzYNODBFnJ81KJjs2fhx8MiSGo9vfg+1yigGa3qFsTT9Bdwdm9
+oruntaHMyGVIH34aPJnHfs8Hs05nU5QIsipvFlDgdqkyUJ6nGB0ec3ooqu6
/xgHrk/JJrg+q9lsWMdm/KUfRDkEzWO6XMpqdf0bb9TY5BJ8EdK/68c6CmJ7
X3Ki8wheYwwlTL9GgbPpPQYvn+D/Rteebw==
       "]]},
     Annotation[#, "Charting`Private`Tag$19478#1"]& ]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(s\\), \\(-\\)]\\)= constant\"\>",
      StripOnInput->False,
      FontSize->10], {1.8, 0.2}]}, {{}, {}, 
    TagBox[
     {RGBColor[0, 0, 
       NCache[
        Rational[2, 3], 0.6666666666666666]], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwV2Xc8lV8cB3ANIyuKZEsllbSQSr6iVEhSJKRomJWRkYTMlISEjEj2KNn7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       "]]},
     Annotation[#, "Charting`Private`Tag$19501#1"]& ]}, 
   {RGBColor[0, 0, 
     NCache[
      Rational[2, 3], 0.6666666666666666]], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(s\\), \\(+\\)]\\)= constant\"\>",
      StripOnInput->False,
      FontSize->10], {-1.4, -1.5}]}, LineBox[{{-6.5, -2.5}, {-3.5, -2.5}}], 
   LineBox[{{-6.5, -2.5}, {-6.5, 0}}], 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[{{-6, -2}, {-5.5, -2}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[{{-5, -2}, {-4.5, -2}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[{{-6, -1}, {-4.5, -1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[{{-6, -2}, {-6, -1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[{{-4.5, -2}, {-4.5, -1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[{{-5.5, -2}, {-5.5, -1.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[{{-5, -2}, {-5, -1.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[{{-5, -1.5}, {-5.5, -1.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[{{-4, -2.3}, {-3.5, -2.3}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[{{-4, -2.3}, {-4, -1.8}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[{{-3.5, -1.8}, {-4, -1.8}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[{{-3.5, -1.8}, {-3.5, -2.3}}]}, 
   {GrayLevel[0], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(s\\), \\(+\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->10], {-3.2, -2.5}]}, 
   {GrayLevel[0], InsetBox[
     StyleBox["\<\"\\!\\(\\*SuperscriptBox[\\(s\\), \\(-\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->10], {-6.5, 0.3}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[0.002], 
    LineBox[{{-6, -1.9}, {-5.5, -1.9}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[0.002], 
    LineBox[{{-5, -1.9}, {-4.5, -1.9}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[0.002], 
    LineBox[{{-4, -1.9}, {-3.5, -1.9}}]}, 
   {RGBColor[0, 0, 
     NCache[
      Rational[2, 3], 0.6666666666666666]], Thickness[0.002], 
    LineBox[{{-4.8, -2}, {-4.8, -1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], InsetBox[
     StyleBox["\<\"S\"\>",
      StripOnInput->False,
      FontSize->20,
      FontSlant->Italic], {-4, -1.4}]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd23c81d8fB/CEotIgt+RLESqjEBEZiUJR2lRGRcgsKyMpSim7bDJLRNn7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       "]]},
     Annotation[#, "Charting`Private`Tag$19524#1"]& ]}, 
   {RGBColor[1, 0, 1], Thickness[Large], 
    ArrowBox[BezierCurveBox[{{-3.8, -0.7}, {-2.5, 1.5}, {-1.5, 0.5}}]]}, 
   {RGBColor[1, 0, 1], InsetBox[
     StyleBox["\<\"P\"\>",
      StripOnInput->False,
      FontSize->24,
      FontSlant->Italic], {-2.5, 0}]}},
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{649.9296875, Automatic},
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{-7, 3}, {-3, 1}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7827159309023848`*^9, 3.7827160288956547`*^9, 3.782716135946129*^9, {
   3.782716170674624*^9, 3.7827161753303823`*^9}, {3.782716207298882*^9, 
   3.7827162401479063`*^9}, {3.7827162852840633`*^9, 3.782716310349177*^9}, 
   3.782716357091213*^9, 3.782716671445117*^9, 3.782716857420061*^9, 
   3.783771978831716*^9, 3.783772062007389*^9, 3.7837721016196632`*^9, 
   3.783775261975238*^9, 3.7837752931730013`*^9, 3.7837753289958057`*^9, {
   3.78377539680936*^9, 3.783775588857617*^9}, {3.783775752477723*^9, 
   3.7837757850759907`*^9}, {3.784115646366539*^9, 3.784115676199325*^9}, {
   3.7841157112270937`*^9, 3.784115756343812*^9}},
 CellLabel->"Out[42]=",ExpressionUUID->"cbdf36e6-18f9-4158-8898-81d08d9014bd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<parametrization.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.782461315957617*^9, 3.7824613350998373`*^9}, {
  3.782716371609377*^9, 3.782716375183393*^9}},
 CellLabel->"In[43]:=",ExpressionUUID->"9b2cb683-e5c0-4671-b644-5b5af7ed652d"],

Cell[BoxData["\<\"parametrization.eps\"\>"], "Output",
 CellChangeTimes->{{3.782461328155772*^9, 3.7824613372552347`*^9}, 
   3.782461495140315*^9, 3.78246379201558*^9, 3.782464412779443*^9, 
   3.782716379038097*^9, 3.782716676112472*^9, 3.782716860771326*^9, 
   3.783772106095437*^9, 3.7837755928944073`*^9, 3.7837757890029087`*^9, 
   3.7841157617603617`*^9},
 CellLabel->"Out[43]=",ExpressionUUID->"b1ee0e45-124d-4cf5-8632-7513dc738032"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"ArcTan", "[", "t", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", " ", "Dotted"}], "}"}]}], ",", " ", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], ",", " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"ArcTan", "[", "t", "]"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "0.2"}], ",", "0.2"}], "}"}], ",", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"Red", ",", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], ",", " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"0.5", "+", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"t", "-", "2"}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "4"}], ",", "2"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Green", "]"}], ",", " ", "Dotted"}], 
       "}"}]}]}], "]"}], ",", " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"0.5", "+", 
        RowBox[{"1", "/", 
         RowBox[{"(", 
          RowBox[{"t", "-", "2"}], ")"}]}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "0.3"}], ",", "0.3"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Green", "]"}], ",", " ", 
        RowBox[{"Thickness", "[", "0.01", "]"}]}], "}"}]}]}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Red", ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Alpha] = constant\>\"", ",", "16"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", "0.8"}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Green", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[Beta] = constant\>\"", ",", "16"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"3", ",", 
          RowBox[{"-", "1"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Black", ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<(x,y)\>\"", ",", "16", ",", " ", 
          RowBox[{"FontSlant", "\[Rule]", "Italic"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.5"}], ",", "0.4"}], "}"}]}], "]"}]}], "}"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.782463851319859*^9, 3.782464217375386*^9}, {
  3.782464265332526*^9, 3.7824643219389*^9}, {3.782464416365802*^9, 
  3.7824644223078413`*^9}, {3.7824646134090157`*^9, 3.782464617061063*^9}, {
  3.782464657973893*^9, 3.782464671537807*^9}, {3.78246470266722*^9, 
  3.782464795810581*^9}, {3.7824649191807957`*^9, 3.782464921361528*^9}},
 CellLabel->
  "In[124]:=",ExpressionUUID->"54bf3cc7-95ef-46b9-b897-81e335c8778a"],

Cell[BoxData[
 GraphicsBox[{{{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], AbsoluteThickness[1.6], Opacity[1.], 
       Dashing[{0, Small}], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAAAAAAAAAEMD9nB6VjDb1v0G6DZ75
+g/AekjsJ/U19b+CdBs88/UPwMO96o1dNfW/BOk2eObrD8DrCSzTLTT1vwnS
bfDM1w/AY9mbQMwx9b8SpNvgma8PwMYt6ZUALfW/JEi3wTNfD8AuoKydRiP1
v0mQboNnvg7AWQ/PlkMP9b+mlfX/wWENwB3iEosh4fS/74BZKjccDMAqCzxS
T7L0v4csrhsP3QrA5eWevnCA9L8yTRsG2oIJwMA71wNORfS/ylNlnr8/CMDw
2OIiuQj0v3XPxy+Y4QbAfk52ZE7A879uCxuI04kFwIYI8NdKcfO/VC1LjilJ
BMBdfdhVXR/zv03Ek41y7QLAoTzcLwe88r8zQbk61qgBwBJupRO4U/K/Z37P
rpxqAMB4NDOXp+Dxv15h/DesIv6/aTjQncRS8b/HkRNuVJ77v9z7HaVEu/C/
VqxbluLj+L/QIjl1wvvvv4NHhUw2Nva/1pP1aCNK7r+Jrmhev7bzvyij+5PP
cuy/tf98Yi4B8b/2YJD7QRvqv3Q5loSl8+y/aZTdCaKI57/LR5Qounjnv4mw
+E9MQOS/XVdV6FkX4r9+XJIhNnfgv0L9E7/IJNq/Okz+qdnR2L/F6IHs6oTO
vwpF+MS39c2/nWtUcd5jtL8ePe5f31i0vzkFL6fg5WS/I8+hrt3lZL+juxlM

        "]], LineBox[CompressedData["
1:eJwB8QIO/SFib1JlAgAAAC4AAAACAAAAOQUvp+DlZD8jz6Gu3eVkPxXVZb9/
WM8/O+1QzZ+9zj+T6W1KOsLZP0l4xds1fdg/AaAydk5Y4j82O5FTRKjgP/1J
a6v0tec/jzFIgPdn5D9HXDApMLfsPwoL0e9DZ+c/I81J4U8S8T8KoP8pUCvq
P0mgQVLSmvM/3hQfe45c7D/R8lc1jxb2PwJQgKRuNO4/M1s9JmbI+D/0syr+
ouvvP7z3aLsHTPs/mV4S/Gem8D8fqmNewwX+P3v4y15kTPE/VEjS0qRIAEBU
xh4eiNPxP0v7gS8FiAFA3jcEvnlI8j8uORmTcuICQOj9oumvuPI/JZHTSMUl
BEBme1IAyBXzPwl0dQUlhAVA2jeP2elv8z+elib7IdwGQHoS+ogdv/M/R9P6
QgQdCEB7t33I3gH0P9yatpHzeAlA7kZGjYdD9D+FfJUyyL0KQJEZwsNSe/Q/
352DDDr8C0CY0mkcf630PyZKWe24VQ1AFL8WnHff9D+AEFIgHZgOQAFt/5pi
CvU/PsjQq7ydDkD+Whq+Ggv1P/x/Tzdcow5AgvXuodIL9T9470xOm64OQIyE
RKxBDfU/cM5HfBnFDkC/zRfPHBD1P2CMPdgV8g5Ak6DRaMcV9T9ACCmQDkwP
QPgYA8TuIPU//r+nG65RD0Baln86nyH1P7x3JqdNVw9AU9+JdU8i9T845yO+
jGIPQAo6vTmvI/U/MMYe7Ap5D0ASvtD9ayb1PyCEFEgHpg9AZS/7jdor9T/e
O5PTpqsPQM6o71qHLPU/nPMRX0axD0AFFz/uMy31PxhjD3aFvA9AXptfaIwu
9T8QQgqkA9MPQAbauK06MfU/zvmIL6PYD0DcDpew5TH1P4yxB7tC3g9A5/qv
epAy9T8IIQXSgekPQBiJAGXlM/U/xtiDXSHvD0CiR2+FjzT1P4SQAunA9A9A
SfaGbTk19T9CSIF0YPoPQKb3Yh3jNfU/AAAAAAAAEED9nB6VjDb1P2hlVOk=

        "]]},
      Annotation[#, 
       "Charting`Private`Tag$55062#1"]& ], {}}, {{}, {}, {}}}, {{{}, {}, 
     TagBox[
      {RGBColor[1, 0, 0], Thickness[0.01], Opacity[1.], FaceForm[Opacity[
       0.3]], LineBox[CompressedData["
1:eJwBEQLu/SFib1JlAgAAACAAAAACAAAAmpmZmZmZyb8MJvf4QUTJv85hcX6U
lcm/v+GRbGRAyb8CKkljj5HJvy9UOtSGPMm/arr4LIWJyb9quLp/yzTJvzvb
V8Bwecm/YQOmR1Qlyb/cHBbnR1nJvys1i5xjBsm/HqCSNPYYyb/BJrtlecjI
v6Kmi89SmMi/OLJyz4FMyL/tqvf/Z4HHv2ah1CoaP8e/wQCu7vh8xr/orn4m
0ELGvweKvq+lfcW/Mrj87s5Kxb+QCklrrmjEv8WwXNYRPcS/pNwd5TJmw7+j
ZhbjsEDDv/qlbFkTTsK/irl/Q4Quwr/CohWgDzvBv1wzb9ezIMG/FPEIpYc6
wL/n+d0reyTAv1Ft7Ei3SL6/tpp7Ltokvr+Om1vEVkG8v4pPWP0tJLy/rzB/
5C1Eur/pQKY1uyy6v1W0lvm8G7i/g82f+pYJuL8P20KLQxi2vyXXjR9ICra/
TvDiEYLps78XGpLnQ9+zv3JsNz34xLG/clNkYq+9sb9TF0HKy4qvv57N85ia
gK+/zDL7Axc1q7/G51OEiy6rv22U3jZRKae/TNuLEkclp78Z06lT+8aiv8QX
Aw7UxKK/G7+7cynynL/B4Q1tMPCcv1RkdjI66pS/tKpapHvplL9ChwGKVWqI
v0Sy/r0Jaoi/+Lx2J+VPcL+rOq6A309wv8idJezmtyC/Xzag6ua3IL8sZxy3

        "]], LineBox[CompressedData["
1:eJwVkHssFHAAx2+6cMt5ZKH3eZykqGXuapovm1wXG4omIoV1ekiLiEJcmtJq
FjnuovOYuS6EebWLo/x+M5GjVnm0atZyRcq5iul8t+8+/3y373df+1MXDscb
MRgMd4NXSGRc7VQrByd4Fd9WKLecjpdY5yP/0TV/gYGqDqfRk2X3IVe6FSpK
78PWQ+xoGyFD6d19habhMsya5M/oFuTYUrRUrZqXY2eDc+gvfQ3KXWR+RvM1
iM4Ye5UVrADLy+vKR6ECIkZC8OboegjzntjbhtZjJNK/t1rRiC+QD2dUNWLm
YNy0WNOEhaB/KSLaBF3h96Jzb1pgfORrhJa0IO1HToCU2QZOG2tb3Vwrpmpy
xSPsDlh8u1P+U9eOJP2g3ajZM5gm6mcCZzuREunStpmvwvOA4tpMaxWa2JfP
87d0Ydgm+IPUtAsJuiimmNeNz4v+2v2buqFUTJNmoRqv11Ta7XdV47TFrsGE
Qz3wHe2tyuP2YDJD/14d04sQO3lquGcvBopTXSriXiBxxAVpe17gYKa08mTs
S+z+cnbn4vaXyE4UOPWl9uFW2PoS6tkHd3btVMMVAptLD4bm3QliNJfyd2cS
xOeyBgI9CAolhgtzCBZEVp2VfIJ57tuL9bcJkqXvzob4EDzzNl5SygiOrzHj
PA4hECbFWSu6CWonFoeikwniNByfahbFPi7/QHs7QbFE+8nJnELhyEgyVxGQ
E203qtZSNEtsCmLVBDu0Qf2VGynod4cSdj/BHDPrqNzNkBemL8eMEWTxxs+V
h1BwrNxYq5cJGhZrLbYepWhd1yU4torikzr56cMIiuvKq6lKEwr/IDO9LJYi
viqhLsySwkzklStNobizYSSq2p7C293EeVM6RZJDCvcP18Dfw6Qsk8Jmwm0i
0JVCk33GvOwmRZ143OH3HgqmgNe4oYDC9u/gEwGfgsc2Ci29Z+jZ+3pHmReF
SDOgW19EDbsnJT9AUSpZkaHXeUHv60fxHyHIZiY=
        "]]},
      Annotation[#, 
       "Charting`Private`Tag$55085#1"]& ], {}}, {{}, {}, {}}}, {{}, {}, 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], AbsoluteThickness[1.6], 
      Opacity[1.], Dashing[{0, Small}], FaceForm[Opacity[0.3]], 
      LineBox[CompressedData["
1:eJwtkQk4FFwXxy3J0mQrRiXpo0LJEinhqGQplC2yVERpk0rWSirkRTR5QxQh
W0WWpKJ7k2Kyb71IDKGpJuuMGWOWj/ftPM997nOec885///vrvU6Z+8jJCAg
MD1/Fu7/QhofdFqILijZ99fWHRwprLz/c/9Vxy7wSl5+NpAlhRvLcszzHbqg
drN6L21CCovRxUvYdl0Q7WFf3jMohfuBOPHAtgsk3+T4lr2f799tJN1v0QWK
gVZtx6Ol8OUc1Uwzwy4woJGymiSlMCnxnk6BUhcYabPC7cQlMdncNamP0gll
yu+PqMstxdd+JG18lNMJPo9qHBvWEXBFuE7Y0hOdMBKSdFPlf0vwu7tGv4zW
dsI/vIaKFi0JTJSJalj6tQOSv3Sp6KqLY0nXxy0PEzqAZLk89/AGMcwn/BTG
0AE8z0qNga2iOPin5ZO4yXbY3rH5p5zuYly1JejhiZR2GJmQeJppIoIFN6ts
rzdth8aHq24w9i/C1xQi086OtsH1HF6SgI0w9qB6NPCutkHBQYuCI25CuKrO
+hFXoQ0eHvViBTgJ4ofRhg9HsluhmV3i7ugogA+K2upWqbfC4PXmKCkyD3Fo
Cq2Rni1Qg76ShzAH1R8Tjzba2wxRTpUyh7+wUfqStEtqek3w/b5By54mFpIl
ij6mTDbAWwHll+/qZ9DY51GLyQefIBh1ZI+M0lFw5RHuOSsyNGtuWhzYN4UC
zMnZ9W/qQJSx/2wRfQKZubiNJGl8hDOvXnEZm8aQ47PLu6ojakGYqkjwXfMT
fSqKZwnH18DRenlVDedRJBs/l34wAcOMqOuGD8ZDiHMqDQt5V8Gk9ABP+lwf
orNO1gqYvYTrlwxqDH53IsedPhR/TglI6OypVCaRkfbTAZ8cyAObyzRV1bfl
6MCDO2LHxu+CTq2JwNnVWSDg+Whkwv86OqTiP+JdWgvXCrrD/G7mIsvvhrrE
4TZIkVcNtmwsR+d5Gqv2yvSCb5d2ybgHRqI9gcFjPRSgxzB03g98RKfkWjij
VAoY9Tvc85z7iJrtNkQMMClw9BElQYZYh+59+iemVW4QUp71ROba1iHVqm1p
pXaD0Jh54FDu2zpkmsGuDiQPAkW97SMhqx4F+1wV5lcOAcGJWToV+An9nIy8
LZUyDI1u7pxjHs2oVUyn2Dp/GPLb17e/vdaMXq7pa4mpHAbVqQEtvZxmdNNG
V2ZRzzBUfaex/X41ozUF/XdZK0ZAL3aRslpYC3I8apA6mDYC5Y8SBwf3t6K3
zdTssoxRkD9qm7czvA3dfbLvlXMeFeJyjxIYhE5UeqI1NbyCCoUGM77iaztR
u4pTaN4HKrSaR1pp6nci2fTDO5jfqGBIqujP9uhEiXHnq+8p/wCadLqLbXEn
ijub/K4r9Qfovq8cynfqQpFa38gOcT/Ba1PPHm7RZxRUFtq7/zwNNPzunexO
6UEr99o7V0XQQEi8bF94WQ+qoqh3qpFoYK8T/82kuQcJSfY0CZbRoJDv91Zs
US+K8zV4V0anQbk0on/y70VZq+l5xODfkGT+qk9t/xfUGH320sDVMdDlEXsd
lb+ic0p7pvYljAHNX8zF1eQrkn2heK4yYwzu+9Z4XnH/ipyHGnzv4DHY6viy
TjH1Kxoy0nDfLTQO7KqK1x+W9SPm5OiuvMhxoBq8saZKDiCZzdq3DMwn4LBs
7Oqh2xREcZy6ZGE7AdbHzRrTMijoeVj5MeeDEzCsNVx6/DkF2ZK3QdDxCZBe
lUnSbqegOO+dMxVRE8CrK7ubLD+IxNLsvbfWTcBN2jb5hqxBJCB2yVTfchLS
fUSuppCHUOtmg817DkzCcnVLi5K+IZThNLvKyWUSnvr/tWxgfAiZZF9hBvhO
wuFFHqah8t/QZZOoovJbk6Bw0quh1PsbYgUkK+qR5/s/zRZbiwyjicFXLN29
U5ATQc3RdxlB7l98zSvtpsCMpKBRfWYE1XcSk4wPTYHkkgkbt4gRlFl3ScvS
dwoozrWifYUj6MAzneMeUVNw0Czr/DRvBBUHF3RE10zB55P8vPQno8hPKrWo
z3AaHtr78PlEKuoVs+R47pqGFJGyt4VaVGQuxLT6bjUN9TOe4ectqEiJ4Tgy
6TIN7qTHjQ5BVNTcK60oGjQNOdutNpzvpiLN3FsxOmXTwMoMmjXK/IFoRsHe
URvpoHfljv9ji1/ofvYBgaItdDj6Mv52gs8vZCGhnt61gw4K6ikq2Td+oax/
ejpUremQlU1aaol/IZcLO3a/P0OH9eSCO6QdNFSbx1srUESHa6dcVcMMf6N0
2ciBEG0G5B45NXLIfRztDfEIe7SNASsXT6ZtvjaOmAP6RLIpA8wNhku354wj
+2ejtgp2DEhat45Op40jMUvLtxXnGeDQfOJLlOkECriy5MF0KQPECd/ClXon
0D7qHdez+jNQORQ3abVuCiWtdT4oYTwDUjeG1Iq2T6F+V0X7PLMZaDlRb6Fr
O4UuNOVaDTrMwCG/hyfTgqbQ/dI325wuzMBc99ni2YYp9PPyiLxx8QxseF4o
pRk2jWJktncQ1JlgYCn6rJ9BR+17ec0F2kyQsqKHjUgykOLN95/MtzFBMj6o
hKjGQM9nbGquWTBBQ5smL+DGQN1fvEroPkxYG2tG+l3DQGq5cQl9WUx4psiY
zk2bQXWGlH1PFVlwylZcwT6AhRJb5mb+p8qCwi0uN1TvspCLNzErdSMLMgtv
leiUshA13pYVZcgCVVLNHG+ChcQGq3I8XVhAMw92Dz4/iyyjU7nySSxQuHuf
Hn2VjaQVX+THp7HAV8rqhtsjNup+3uqwKHt+3+OlTy/VspFvr2jhZAkLFnsG
a0YsmUMxmoEHG1tYMDNHPrL0wRz61GFfHLFkFpIsx6w/NXMQydfPlSU7Cy5F
saSAGQ5y5caInFs5C63KuCRAiYt+rn/n5q4+C/k+NoOh57hoSaiWmIHFLFS0
Pe18K8dD1soET9r1WQhWlCzRC+CjpjMfZJ3Zs1DN/R1huVMQf/aTIPgLseFQ
RUWJ8GFBTPHfLxIjwYZiyQdMQpggpgf0MF+vnM99PzZKVgjilVd+9yntYIMi
s9WFriWEfePl8kbD2HBxr9XaKD1hfCHBNZN/gw3PbrM1yAeFcdidjFSFODZ0
NLkzz4cI49t/q8ftTWdD/ukfQhwkjF88MD5fVMWGzpnkkPX2i7BQkc+OQC4b
9C01jjyKE8GE54V6CSJzsF7UYIt2hQiWKx3XzF86ByEXrOQtKCJYrSJEuXf1
HPiUtKUTty7G+9/Gi5iYzEGWe2fWHepinN78okUkfA6+W6gJp50Ww7mt7Hql
6DmQre+8I50hhovbocYgYQ6+teQ37ewQwzWfyeUnM+ZgUopF+m4sjn/0f01t
QnOQV58h+kpRAm8dF/H+W4ADm1bkND9ZRMB97w2qVcQ4IEHbGJa9k4Cvp5yU
L5XigKX9+2WR4QTcvLOpvllp/v0pbe9VPAI+kZSkKWbMAfnlrz23iEpiyZMf
o+6ZcYCq1LBHwVoSlxuzBlStOUDqNXWTJ0lige9upJ1uHBiLUPAPWSuFU7ar
MENDODBhbPrCYYM0NpF0OiAewYE8mb22ibbSeHgoqiD5FgccMkwYQYHSWDvu
p1t5Mgc+p1brudZLY3J/Cf79ggPBgnqU8QAZzL5h+tfRKQ5oBS/vXTcjizNd
Lnwbm+XAaxtybLTGMmyumWN0RZALT4J3P5w8sgyTPouOp0pzwbasuJHXtAxv
VG9x6Ng8n1MDDo2/XI7buQLPPLdyISoxUuUmYzkObtddPGHMhRI1qsspPTlc
G3avkmDDBb17RBvnCjns3uyx2vw0Fx6UlxaKNMpjoeyEwM4L83WPce1LckSc
H/SuxSuUC4mGCu/TjxIxXXnd9fAYLihbPHVw4BBx3EXaaGUeF3xbVlXv2bcC
61oqmVoUc+G6xKWXLjkrcLfigdSuCi543mi4V8lfgVU/lu2b+sCFlbYtxVXV
K3G1QtjzjcNcGCdWHy8+pIhdN70STKNxYbdTQoBwlyJmAdNegsGF4XT/GTvH
1Vj3xEUGVYQHSSu0RQuPKOGW0BJzF0kejHVzpP5HU8Jnbo8n18nzIMWcuOLC
lTU498Vpw9wNPOBkJE62OSvj3eSCWDltHmxbV20Vm6+MKX3f+25u44GCBU94
F0cZr1zkHX7MigcdVtvB5dlafNvevVb5NA9YUlfNPu1QwRuP35dLvMgDq4Hc
ZH6BCq4P6T7OD+PBr/Vef/MVVbHQI0fx/jgeXPPbpFgkuw5nlJNcbf6e16tl
d5h4bx02qm99UvWAB1Php5Nr1qzHgePWtmlFPFBZ5h2JLDbgZcKxGRIveeDj
Ze2o/H0Dfi5PnghBPIhwPhk3fFsN/zTec9eldX7eKa7IMbY6jra7MVzXzYMX
jTb7K5AGVvV5p28wyINlz47LPU7ciA/HGXfLTfFg8F++mnguI0w9ks2DD//y
3IxTyl6F0oX4EPAvTy2sX8dsOLaEDzuyYwmvTLRxe6/+6o5lfPixwO8fbXxu
7KLfLkU+CC/wuqyDCUKlqESVD9ULvDR1sbn6Zq9EfT70L/B6swV/MzpTxjfm
Q8sCn3Q9fO1A4aJz5nzwWuBD0servalO/bZ8aFvgkbEVvw5an2fjzAee7DyP
OgPsHOvNqjrCh0ML/iW3Y/rDLKtNvnw4seA/1BCTSin30/z5//mVNsJaH5Vo
EiH8//z2GOPGHnfj0Ig//gYAn/p9//aPGD5IZc77Ie7EooI9Ay6keX8L+s/u
wjnLiTr19/kgIz2vf2433qnmdN0gmw8ZC3rb9+D+HXc7cp/wwXLhv0Qtcdj+
NlX5cj7ULOh5vRcrHJMKjKziw0qF+f0rbPGLQJs6eu2ffQZ22P6vWAXvpj/z
Vzni8Qfkkx1df+ZtcMFxJaJvdvX/6d9+GKt/2EMoHf3zfqM3/th9w2Pt+J+6
lR8+RntXlMj8k9tdxadHqsSS+HywX7M1s4lZg/8PWF7uMQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$55108#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Thickness[0.01], Opacity[1.],
       FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwtlHs01AkcxUfJUq3E5Chh2NBuWY+ySa2vhs0mStkiYz1GMr1nPRqlzajN
hiUzzqAlM94WMZj5TZH9TkOSxzR+vwmdJL12tR0ntSxJ7WpPn3Puuef+cc/9
71qzj++Onkej0fzn9MHX/Q+F+vs6maaNUggxuBvm6ETh6cySS+p6KZx9eCJ9
jQOFbgY5g6lXpKDJaH70mT2F3Emp4VSVFI483ZJNN5/LsQpWv1gKZaKAscl5
FK63LedlZ0rBdPpo5VWSxPZtdbWvOVJ4c73K3COWxPEAztVjVlJwVr7599Pi
PmTYN7Hi39WBgD+vqfmBBkc0gc+Wqq9A6p9qr82WGjRK/uvyT8W1cO/imGTB
ZTW65T1XvQqqgcmu2iC/5b1IG7QZnWFUw+S0jZ5FQjdOT1jUu/dUgXU8g5s3
eBv5hkGT2pOVUHgwk9cd1ImrVXRVjXsFzOxqOJFGdOAoV39J41AZVMq8TXSc
byKnzD6dKSwF/v7wwzZNbShd19ne6VsCmz9xbumlq3Dcl5nEfSIBn1WxVS5C
JUYsfe8hYojhKEe7wmu4FUckHO9ut0IotaFY8ZXN6DTjKryz5xLw+qQDZlUK
HPFJ0ystzAWTA7PMvhgZMuRu+b+Kc8D/pd3z2bAGdApa/3JJbzYUXD/zLvGL
WhxZeEsVdzADtt3pMRXLy9GzX9/Qg3keYnIbtgeFi1Hpbmy35o8zwLJNsVfu
FCLN8jjT1S4WVpq7tAzwEpEmMznlFB0MPdcIYnkID2h0nUanw0GY5cdd3KQW
Aj8rfWr321h0MVOg8fMioLnA/T3sZAy1Kw0RzK8AvuqeHjs5FV9n+Me8jqsF
T4+cfCvvTLTVtUgm3BuA0b7x7A6tANNDbe+Hn5aBpFKRMLFXhLuUO2ZFqQrg
D3tgWVU+3kg7WJGY0gye4WYeY38X4KGjppE+ra1A6w280CYU46YvY7l9EUrg
RsmfRScX4wOXEreE+Sowct+yKyWiFJ1a2VHh6W0g6TdeqbIvx+CZAlJscBMY
ZYufaF9UYKG3pe/e3zrAiCuaVQ5VoYDuvCrQoRO4Y2GkprEaS179otfRdxsY
T+vLnRW1eCEl0uHisW7gR0u2Rl6rQ6u8DqLoZQ8wLBhC9U4pktfiv10lUIPn
17zWZawGXNGwzzJxkQacDgQaWAc3IhEmd0/r0kB+V0j3xcAmHBG6su5e6oOA
R/XlLhwZPjZ4X+vNImFwaMp8wTE5/jxsGlMWRkL+0wfRRbFyXNvkaK3LJmF1
1+bpDTw58kIjRW0cEsYnkv85zJfj4vr2H5knSOCyB/YNCOX41XcZOzwFJHha
Vt9oUcgxvchsfNMtErJr9L5p0SHQMc65uqCLhGBDo5rv9QjU+vjuf9tLwjT9
UAhtEYFWr5IGm7UkJHqsEW2lEyjzeqjc+HhuP1WS1G9H4PBouWDDOxLMuvyN
df0IPNf6+/Y8GgUjQ0KjmgACVwsHFkzNp2BcIQrevYfAuE0Gp4iFFEgdxm8W
hxGon3WE7WpGQeeyq6bePxBYxz6/UmROASeqJmosgcDADUX9E5YUKENzZnJP
EVg0csdXZjvX14bqvThHoJd8VJf+OQURpn5JogsEjqbpYNxaCqbTtrt7ZhKY
FbbiJOVIgZsJ2+uFgMCP/wX5uR8g8D/nQXMO
       "]]},
     Annotation[#, "Charting`Private`Tag$55131#1"]& ]}, 
   {RGBColor[1, 0, 0], InsetBox[
     StyleBox["\<\"\[Alpha] = constant\"\>",
      StripOnInput->False,
      FontSize->16], {3, 0.8}]}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], InsetBox[
     StyleBox["\<\"\[Beta] = constant\"\>",
      StripOnInput->False,
      FontSize->16], {3, -1}]}, 
   {GrayLevel[0], InsetBox[
     StyleBox["\<\"(x,y)\"\>",
      StripOnInput->False,
      FontSize->16,
      FontSlant->Italic], {-0.5, 0.4}]}},
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{-4., 4.}, {-1.3258176636680326`, 1.3258176636680326`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.782463888915923*^9, 3.782463980352264*^9}, {
   3.782464038503787*^9, 3.782464102092217*^9}, {3.78246414954261*^9, 
   3.7824642195242577`*^9}, {3.782464317826069*^9, 3.782464324217579*^9}, 
   3.782464423610383*^9, {3.782464732004559*^9, 3.7824647448816347`*^9}, {
   3.7824647751113663`*^9, 3.78246479746912*^9}, 3.782464923490057*^9},
 CellLabel->
  "Out[124]=",ExpressionUUID->"8dee1c13-60f2-40c7-be1c-799abd90a22b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<intersection.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.78246422116264*^9, 3.782464237850707*^9}},
 CellLabel->
  "In[125]:=",ExpressionUUID->"78fc8acb-73bb-49a3-8835-81d4418d4e47"],

Cell[BoxData["\<\"intersection.eps\"\>"], "Output",
 CellChangeTimes->{3.782464238937759*^9, 3.782464428123026*^9, 
  3.782464803408194*^9, 3.78246492668817*^9},
 CellLabel->
  "Out[125]=",ExpressionUUID->"a9c1af82-28b0-49b4-86a5-f6093b0eaeb7"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         RowBox[{"5", " ", 
          RowBox[{"Cos", "[", "t", "]"}]}], "-", "35"}], ")"}], ",", 
       RowBox[{"5", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", "t", "]"}], "+", 
          RowBox[{"0.8", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "t"}], "]"}]}], "-", 
          RowBox[{"0.1", " ", 
           RowBox[{"Sin", "[", 
            RowBox[{"5", " ", "t"}], "]"}]}]}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", " ", "\[Pi]"}]}], "}"}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "45"}], ",", "15"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "15"}], ",", "15"}], "}"}]}], "}"}]}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick"}], "}"}]}], ",", 
     "  ", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], ",", " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"2", 
         RowBox[{"(", 
          RowBox[{"4", "+", 
           RowBox[{"Cos", "[", "t", "]"}]}], ")"}]}], "-", "35"}], ",", 
       RowBox[{"1.5", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sin", "[", "t", "]"}], "-", "1"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", 
       RowBox[{"2", " ", "\[Pi]"}]}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Yellow", "]"}], ",", "Thick"}], "}"}]}]}], 
    "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Yellow", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\[CapitalOmega]\>\"", ",", "16", ",", " ", 
          RowBox[{"FontSlant", "\[Rule]", "Italic"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "30"}], ",", 
          RowBox[{"-", "10"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Green", "]"}], ",", "Thick", ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "10"}], " ", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", " ", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "0"}], "}"}]}], "}"}], "]"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", " ", ",", 
         RowBox[{"-", "10"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "10"}], "}"}]}], "}"}], "]"}], "]"}], ",", "  ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Phi]\>\"", ",", "12"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", "0"}], "}"}]}], "]"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\[Psi]\>\"", ",", "12"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "11"}], "}"}]}], "]"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "0.5"}], "]"}]}], "}"}], "]"}], 
   ",", "  ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*FractionBox[\(\(\\\ \)\(1\)\), \(2\)]\) \
\!\(\*SuperscriptBox[\(tan\), \(-1\)]\)\!\(\*FractionBox[\(\[Psi]\), \(\[Phi]\
\)]\)\>\"", ",", "6"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "7"}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*FractionBox[\(\(\\\ \)\(1\)\), \(2\)]\) \
\!\(\*SuperscriptBox[\(tan\), \(-1\)]\)\!\(\*FractionBox[\(\(\[Psi]\)\(\\\ \)\
\), \(\[Phi]\)]\)\>\"", ",", "6"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", 
          RowBox[{"-", "7"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*FractionBox[\(\(\\\ \)\(1\)\), \(2\)]\) \
\!\(\*SuperscriptBox[\(tan\), \(-1\)]\)\!\(\*FractionBox[\(\(\[Psi]\)\(\\\ \)\
\), \(\[Phi]\)]\)+ \!\(\*FractionBox[\(\[Pi]\), \(2\)]\)\>\"", ",", "6"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "7"}], ",", "7"}], "}"}]}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\< \!\(\*FractionBox[\(\(\\\ \)\(1\)\), \(2\)]\) \
\!\(\*SuperscriptBox[\(tan\), \(-1\)]\)\!\(\*FractionBox[\(\(\[Psi]\)\(\\\ \)\
\), \(\[Phi]\)]\) -\!\(\*FractionBox[\(\[Pi]\), \(2\)]\)\>\"", ",", "6"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "7"}], ",", 
          RowBox[{"-", "7"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Green", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<B'\>\"", ",", "12", ",", " ", 
          RowBox[{"FontSlant", "\[Rule]", "Italic"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "5"}], ",", "2"}], "}"}]}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*SubscriptBox[\(B\), \(0\)]\)'\>\"", ",", "12", ",", " ", 
          RowBox[{"FontSlant", "\[Rule]", "Italic"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"2", ",", 
          RowBox[{"-", "2"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Magenta", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"BezierCurve", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "25"}], ",", "8"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "20"}], ",", "12"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "15"}], ",", "5"}], "}"}]}], "}"}], "]"}], "]"}]}], 
     "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdy00oQwEAB/AXI+M12kUkQ+PgY7N8xUEetTDl44CaJG0Z+Xo7aJbDGgfK
KEcfvTWmHdYOZA4O2zSzk68kFw7LPmgLNWyL8v7v8O/X/1//0vG5AXUaQRAi
NjAgTY3oJFHqZatOBbN+aA3MFN7OQKPphoamnPtz2Lvg98HRkpV3yOQxvEVW
v+spA/pcfSQUXIoFcDVdkaVn3du8E0LKsJMPvz/6y6Fg+JPmuu1UC68nD+xx
1g3pkRN2WpQeOKW4vYAPwaYbeEg3RKB32hKD8ki88Iu10cwXweI/eQfUlYu7
oCeX7oV5Yf0QTEquJmGLNTbL7W89OphN8bahJrXPwPqqRSdsm3jnXLKdBBK1
UUpSMJSAjiJyOcUqCnfYof6sxg1V1XYvXD9WJBhZlBrT+ji7c0J/0MaPcz5W
Knlm1t1Mogy6reoK+DrnlUHD2m8DTDqIRkga51tgzYigHQ4GT+Uw1pxQwbKn
Vgd8Fmo5XeRYiPs1q8PwH5UO+1s=
  "],
 CellLabel->"In[45]:=",ExpressionUUID->"81584324-2c10-4a8d-8ab0-8cdd61eec839"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw123k4VH/UAHBC2edORPaxViJCJWru986UFFFCKoksRYgWbaREpaRdJWkR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       "]]},
     Annotation[#, "Charting`Private`Tag$20490#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw123c8ll/YAHD7kUpWQhKSKC0jnmGkQiWioqQQSUIaiMoI/SRSqEgJZSt7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       "]]},
     Annotation[#, "Charting`Private`Tag$20513#1"]& ]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], InsetBox[
     StyleBox["\<\"\[CapitalOmega]\"\>",
      StripOnInput->False,
      FontSize->16,
      FontSlant->Italic], {-30, -10}]}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], 
    LineBox[{{-10, 0}, {0, 0}}]}, LineBox[{{0, 0}, {10, 0}}], 
   LineBox[{{0, -10}, {0, 10}}], InsetBox[
    StyleBox["\<\"\[Phi]\"\>",
     StripOnInput->False,
     FontSize->12], {11, 0}], InsetBox[
    StyleBox["\<\"\[Psi]\"\>",
     StripOnInput->False,
     FontSize->12], {0, 11}], 
   {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.5]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"\\!\\(\\*FractionBox[\\(\\(\\\\ \\)\\(1\\)\\), \\(2\\)]\\) \
\\!\\(\\*SuperscriptBox[\\(tan\\), \\(-1\\)]\\)\\!\\(\\*FractionBox[\\(\[Psi]\
\\), \\(\[Phi]\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6], {7, 7}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"\\!\\(\\*FractionBox[\\(\\(\\\\ \\)\\(1\\)\\), \\(2\\)]\\) \
\\!\\(\\*SuperscriptBox[\\(tan\\), \\(-1\\)]\\)\\!\\(\\*FractionBox[\\(\\(\
\[Psi]\\)\\(\\\\ \\)\\), \\(\[Phi]\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6], {7, -7}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"\\!\\(\\*FractionBox[\\(\\(\\\\ \\)\\(1\\)\\), \\(2\\)]\\) \
\\!\\(\\*SuperscriptBox[\\(tan\\), \\(-1\\)]\\)\\!\\(\\*FractionBox[\\(\\(\
\[Psi]\\)\\(\\\\ \\)\\), \\(\[Phi]\\)]\\)+ \\!\\(\\*FractionBox[\\(\[Pi]\\), \
\\(2\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6], {-7, 7}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\" \\!\\(\\*FractionBox[\\(\\(\\\\ \\)\\(1\\)\\), \
\\(2\\)]\\) \\!\\(\\*SuperscriptBox[\\(tan\\), \
\\(-1\\)]\\)\\!\\(\\*FractionBox[\\(\\(\[Psi]\\)\\(\\\\ \\)\\), \\(\[Phi]\\)]\
\\) -\\!\\(\\*FractionBox[\\(\[Pi]\\), \\(2\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->6], {-7, -7}]}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], InsetBox[
     StyleBox["\<\"B'\"\>",
      StripOnInput->False,
      FontSize->12,
      FontSlant->Italic], {-5, 2}]}, 
   {RGBColor[0, 0, 1], InsetBox[
     StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(B\\), \\(0\\)]\\)'\"\>",
      StripOnInput->False,
      FontSize->12,
      FontSlant->Italic], {2, -2}]}, 
   {RGBColor[1, 0, 1], 
    ArrowBox[BezierCurveBox[{{-25, 8}, {-20, 12}, {-15, 5}}]]}},
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{-45, 15}, {-15, 15}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7841140727384453`*^9, 3.784114119598984*^9, 3.7841141616179733`*^9, {
   3.7841142139300957`*^9, 3.784114252777604*^9}, {3.784114290771534*^9, 
   3.784114338360519*^9}, 3.7841143708287783`*^9, {3.784114400868071*^9, 
   3.784114419669496*^9}, 3.78411445120968*^9, {3.7841144911526823`*^9, 
   3.7841145417478867`*^9}, 3.784114576331829*^9, 3.7841146100450773`*^9, 
   3.7841146585741167`*^9, 3.784114706422056*^9, {3.78411475836547*^9, 
   3.784114772276986*^9}, {3.7841148211918983`*^9, 3.7841148290288486`*^9}, 
   3.784114868120511*^9, {3.784114943445735*^9, 3.784114985465122*^9}, 
   3.784115573793303*^9, 3.784116029347147*^9, 3.78411608655525*^9},
 CellLabel->"Out[45]=",ExpressionUUID->"99e26c8c-127d-4a00-8b8e-6dd25fce6e71"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<phipsimap.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.784114989383934*^9, 3.784115002685555*^9}},
 CellLabel->"In[46]:=",ExpressionUUID->"8805f0ee-4613-4a8e-a595-8966e2676559"],

Cell[BoxData["\<\"phipsimap.eps\"\>"], "Output",
 CellChangeTimes->{3.784115004711854*^9, 3.784116089776251*^9},
 CellLabel->"Out[46]=",ExpressionUUID->"5871f9c6-d77a-444a-a38a-d66f8879b023"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "10"}], " ", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "0"}], "}"}]}], "}"}], "]"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", " ", ",", 
         RowBox[{"-", "10"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "10"}], "}"}]}], "}"}], "]"}], "]"}], ",", "  ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(+\)]\)\>\"", ",", "18"}],
        "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", "0"}], "}"}]}], "]"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(-\)]\)\>\"", ",", "18"}],
        "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "11"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\"\[Psi]\", \
StyleBox[\"+\",FontSize->10]]\)\>\"", ",", "18"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "11"}], "}"}]}], "]"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(-\)]\)\>\"", ",", "18"}],
        "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "11"}]}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "0.2"}], "]"}]}], "}"}], "]"}], 
   ",", "  ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*FractionBox[\(\(\\\ \)\(1\)\), \(2\)]\) \
\!\(\*SuperscriptBox[\(tan\), \(-1\)]\)\!\(\*FractionBox[\(\[Psi]\), \(\[Phi]\
\)]\)\>\"", ",", "12"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "7"}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*FractionBox[\(\(\\\ \)\(1\)\), \(2\)]\) \
\!\(\*SuperscriptBox[\(tan\), \(-1\)]\)\!\(\*FractionBox[\(\(\[Psi]\)\(\\\ \)\
\), \(\[Phi]\)]\)\>\"", ",", "12"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", 
          RowBox[{"-", "7"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*FractionBox[\(\(\\\ \)\(1\)\), \(2\)]\) \
\!\(\*SuperscriptBox[\(tan\), \(-1\)]\)\!\(\*FractionBox[\(\(\[Psi]\)\(\\\ \)\
\), \(\[Phi]\)]\)+ \!\(\*FractionBox[\(\[Pi]\), \(2\)]\)\>\"", ",", "12"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "7"}], ",", "7"}], "}"}]}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\< \!\(\*FractionBox[\(\(\\\ \)\(1\)\), \(2\)]\) \
\!\(\*SuperscriptBox[\(tan\), \(-1\)]\)\!\(\*FractionBox[\(\(\[Psi]\)\(\\\ \)\
\), \(\[Phi]\)]\) -\!\(\*FractionBox[\(\[Pi]\), \(2\)]\)\>\"", ",", "12"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "7"}], ",", 
          RowBox[{"-", "7"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*FractionBox[\(\[Pi]\), \(4\)]\)\>\"", ",", "12"}],
          "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "5"}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<-\!\(\*FractionBox[\(\[Pi]\), \(4\)]\)\>\"", ",", "12"}], "]"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "5"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<0\>\"", ",", "12"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "0"}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<-\!\(\*FractionBox[\(\[Pi]\), \(2\)]\)\>\"", ",", "12"}], "]"}],
         ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "5"}], ",", "0"}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.781326971153009*^9, 3.781327025816774*^9}, {
   3.781327575875605*^9, 3.781327885905612*^9}, {3.781328547596878*^9, 
   3.781328553917778*^9}, {3.7813286891036673`*^9, 3.781328693778561*^9}, {
   3.781329068307932*^9, 3.781329072058085*^9}, {3.781329147392377*^9, 
   3.781329176831443*^9}, {3.781329209200389*^9, 3.7813292126714573`*^9}, {
   3.781329255186051*^9, 3.781329389933984*^9}, {3.781329442632349*^9, 
   3.7813295111781883`*^9}, {3.781332967671711*^9, 3.781333013347237*^9}, {
   3.781333200533567*^9, 3.7813332669790783`*^9}, {3.7813335956224318`*^9, 
   3.781333601014127*^9}, 3.781499960234797*^9, {3.7819363660775633`*^9, 
   3.781936438147292*^9}, {3.783145780162799*^9, 3.783145806296736*^9}, {
   3.783772132115789*^9, 3.783772159858965*^9}},
 CellLabel->"In[6]:=",ExpressionUUID->"83ac1ea4-2b6e-4b7e-9c40-fd52e19b590d"],

Cell[BoxData[
 GraphicsBox[{LineBox[{{-10, 0}, {10, 0}}], LineBox[{{0, -10}, {0, 10}}], 
   InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {11, 0}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {-11, 0}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\\"\[Psi]\\\", \
StyleBox[\\\"+\\\",FontSize->10]]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {0, 11}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {0, -11}], 
   {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.2]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"\\!\\(\\*FractionBox[\\(\\(\\\\ \\)\\(1\\)\\), \\(2\\)]\\) \
\\!\\(\\*SuperscriptBox[\\(tan\\), \\(-1\\)]\\)\\!\\(\\*FractionBox[\\(\[Psi]\
\\), \\(\[Phi]\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->12], {7, 7}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"\\!\\(\\*FractionBox[\\(\\(\\\\ \\)\\(1\\)\\), \\(2\\)]\\) \
\\!\\(\\*SuperscriptBox[\\(tan\\), \\(-1\\)]\\)\\!\\(\\*FractionBox[\\(\\(\
\[Psi]\\)\\(\\\\ \\)\\), \\(\[Phi]\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->12], {7, -7}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"\\!\\(\\*FractionBox[\\(\\(\\\\ \\)\\(1\\)\\), \\(2\\)]\\) \
\\!\\(\\*SuperscriptBox[\\(tan\\), \\(-1\\)]\\)\\!\\(\\*FractionBox[\\(\\(\
\[Psi]\\)\\(\\\\ \\)\\), \\(\[Phi]\\)]\\)+ \\!\\(\\*FractionBox[\\(\[Pi]\\), \
\\(2\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->12], {-7, 7}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\" \\!\\(\\*FractionBox[\\(\\(\\\\ \\)\\(1\\)\\), \
\\(2\\)]\\) \\!\\(\\*SuperscriptBox[\\(tan\\), \
\\(-1\\)]\\)\\!\\(\\*FractionBox[\\(\\(\[Psi]\\)\\(\\\\ \\)\\), \\(\[Phi]\\)]\
\\) -\\!\\(\\*FractionBox[\\(\[Pi]\\), \\(2\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->12], {-7, -7}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"\\!\\(\\*FractionBox[\\(\[Pi]\\), \\(4\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->12], {0, 5}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"-\\!\\(\\*FractionBox[\\(\[Pi]\\), \\(4\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->12], {0, -5}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"0\"\>",
      StripOnInput->False,
      FontSize->12], {5, 0}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"-\\!\\(\\*FractionBox[\\(\[Pi]\\), \\(2\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->12], {-5, 0}]}}]], "Output",
 CellChangeTimes->{{3.7813270079920187`*^9, 3.781327027669541*^9}, 
   3.781327612809896*^9, {3.781327650068893*^9, 3.781327696541103*^9}, {
   3.781327734298698*^9, 3.781327740260419*^9}, {3.781327876291398*^9, 
   3.781327887673923*^9}, 3.781328698313757*^9, 3.781329160987843*^9, 
   3.7813292144811573`*^9, {3.781329270184702*^9, 3.781329294403317*^9}, {
   3.781329366792082*^9, 3.781329391472884*^9}, {3.781329475805851*^9, 
   3.78132951271852*^9}, 3.78133301820653*^9, 3.781333269092766*^9, {
   3.781333598250802*^9, 3.781333602584153*^9}, 3.781499962500935*^9, 
   3.78159923681752*^9, 3.781936337714168*^9, 3.781936379768976*^9, 
   3.7819364403013287`*^9, 3.781938066009945*^9, 3.783145809126573*^9, 
   3.7837721616991253`*^9},
 CellLabel->"Out[6]=",ExpressionUUID->"45b96d09-c373-4fbb-9f96-538c65ea8992"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<phipsi_right.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7813296192637033`*^9, 3.781329628982051*^9}, {
  3.781938070095997*^9, 3.781938070772225*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"a4b62502-ba7d-4f54-9cec-cfa8fd3fd045"],

Cell[BoxData["\<\"phipsi_right.eps\"\>"], "Output",
 CellChangeTimes->{3.781329630768797*^9, 3.781333023613398*^9, 
  3.781333275075378*^9, 3.781333605444875*^9, 3.781499966988*^9, 
  3.781938074161536*^9, 3.78314581530278*^9, 3.7837721659932632`*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"1929dcbf-b4f1-4e75-858f-2fab102ee667"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "10"}], " ", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "0"}], "}"}]}], "}"}], "]"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", " ", ",", 
         RowBox[{"-", "10"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "10"}], "}"}]}], "}"}], "]"}], "]"}], ",", "  ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(+\)]\)\>\"", ",", "18"}],
        "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", "0"}], "}"}]}], "]"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(-\)]\)\>\"", ",", "18"}],
        "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "11"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{
       "\"\<\!\(\*SubscriptBox[\"\[Psi]\", \
StyleBox[\"+\",FontSize->10]]\)\>\"", ",", "18"}], "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "11"}], "}"}]}], "]"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(-\)]\)\>\"", ",", "18"}],
        "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "11"}]}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "0.2"}], "]"}]}], "}"}], "]"}], 
   ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", "1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "2"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "3"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "4"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", "4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "5"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "6"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", "6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "7"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", "7"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", "8"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", 
           RowBox[{"-", "1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", 
           RowBox[{"-", "2"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
   " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", 
           RowBox[{"-", "3"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
   " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", 
           RowBox[{"-", "3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", 
           RowBox[{"-", "4"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
   " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", 
           RowBox[{"-", "4"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", 
           RowBox[{"-", "5"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
   " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", 
           RowBox[{"-", "5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", 
           RowBox[{"-", "6"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
   " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", 
           RowBox[{"-", "6"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", 
           RowBox[{"-", "7"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
   " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", 
           RowBox[{"-", "7"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", 
           RowBox[{"-", "8"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
   "  ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", "0.5"}], "}"}]}], "}"}], "]"}]}], "}"}],
     "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.5"}], ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.5"}], ",", "0.5"}], "}"}]}], "}"}], "]"}]}], "}"}],
     "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2.5"}], ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "2.5"}], ",", "0.5"}], "}"}]}], "}"}], "]"}]}], "}"}],
     "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3.5"}], ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "3.5"}], ",", "0.5"}], "}"}]}], "}"}], "]"}]}], "}"}],
     "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4.5"}], ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "4.5"}], ",", "0.5"}], "}"}]}], "}"}], "]"}]}], "}"}],
     "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5.5"}], ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5.5"}], ",", "0.5"}], "}"}]}], "}"}], "]"}]}], "}"}],
     "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "6.5"}], ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "6.5"}], ",", "0.5"}], "}"}]}], "}"}], "]"}]}], "}"}],
     "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "7.5"}], ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "7.5"}], ",", "0.5"}], "}"}]}], "}"}], "]"}]}], "}"}],
     "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"7", ",", "0"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "0.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0.8"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "0.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "0.6"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"7", ",", "0.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8.5", ",", "0.55"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}],
    ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "1"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
   " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{"-", "0.8"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{"-", "0.6"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"7", ",", 
           RowBox[{"-", "0.5"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"8.5", ",", 
           RowBox[{"-", "0.55"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"1", ",", "0.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"2", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"3", ",", "0.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"4", ",", "0.8"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "0.5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "0.6"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", "2.5"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", "2"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", "2.2"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"2", ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"3", ",", 
           RowBox[{"-", "2.5"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{"-", "2"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"6", ",", 
           RowBox[{"-", "2.2"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", "3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", "3.2"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Line", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"4", ",", 
           RowBox[{"-", "3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"5", ",", 
           RowBox[{"-", "3.2"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJxTTMoPSmViYGAQA2IQXfw0hd9f540js7KVGIj+yvInCkQf+7WnEUQvkCy+
AqIL4myvgmi7QOVnIPrnyx1gesqtTtEAIH31NqMYiI7qy5EH0XqzpZRB9LRM
NXUQPaVmKphW/PJUB0QbPd5rC6JNbEJcQPSOzU99QPSKuq9/AoH0RJnVTEFA
+reQoBSInhMSrwSiv70q9gbRu4oVfED0qvRtOZFA+o7+ojIQPW9JQRWIFqi2
Ww+it75z2QKil/ysPQyiN518eRJEzxDafBpEL5jNdxlEH04OvQei/5lqPgbR
/vbZ/0G0V9fb1RW6bxybDy1cA6JVPAV1juu/cUxR+GMHon8p72T6afDG8ct3
C34QPVErphBEny27XwOiAdynp1U=
  "],
 CellLabel->"In[8]:=",ExpressionUUID->"6faac11f-5db3-4d6b-a910-35d3941d9569"],

Cell[BoxData[
 GraphicsBox[{LineBox[{{-10, 0}, {10, 0}}], LineBox[{{0, -10}, {0, 10}}], 
   InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {11, 0}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {-11, 0}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\\"\[Psi]\\\", \
StyleBox[\\\"+\\\",FontSize->10]]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {0, 11}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {0, -11}], 
   {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.2]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, 1}, {0.5, 2}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, 2}, {0.5, 3}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, 3}, {0.5, 4}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, 4}, {0.5, 5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, 5}, {0.5, 6}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, 6}, {0.5, 7}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, 7}, {0.5, 8}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, -1}, {0.5, -2}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, -2}, {0.5, -3}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, -3}, {0.5, -4}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, -4}, {0.5, -5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, -5}, {0.5, -6}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, -6}, {0.5, -7}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, -7}, {0.5, -8}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, -0.5}, {-0.5, 0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-1.5, -0.5}, {-1.5, 0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-2.5, -0.5}, {-2.5, 0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-3.5, -0.5}, {-3.5, 0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-4.5, -0.5}, {-4.5, 0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-5.5, -0.5}, {-5.5, 0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-6.5, -0.5}, {-6.5, 0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-7.5, -0.5}, {-7.5, 0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{1, 0}, {2, 0}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{3, 0}, {4, 0}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{5, 0}, {6, 0}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{7, 0}, {8, 0}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{1, 0.5}, {2, 1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{3, 0.5}, {4, 0.8}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{5, 0.5}, {6, 0.6}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{7, 0.5}, {8.5, 0.55}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{1, -0.5}, {2, -1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{3, -0.5}, {4, -0.8}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{5, -0.5}, {6, -0.6}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{7, -0.5}, {8.5, -0.55}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{1, 0.5}, {2, 1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{3, 0.5}, {4, 0.8}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{5, 0.5}, {6, 0.6}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{2, 2}, {3, 2.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{5, 2}, {6, 2.2}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{2, -2}, {3, -2.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{5, -2}, {6, -2.2}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{4, 3}, {5, 3.2}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{4, -3}, {5, -3.2}}]}}]], "Output",
 CellChangeTimes->{{3.7813487242174597`*^9, 3.7813487313698473`*^9}, 
   3.781348783329419*^9, 3.781348824507614*^9, 3.781348855979438*^9, 
   3.7813488933350267`*^9, {3.78134895134639*^9, 3.781348960918332*^9}, {
   3.781349039529615*^9, 3.78134905342338*^9}, {3.7813490903203*^9, 
   3.7813491081354723`*^9}, {3.7813491579833727`*^9, 3.781349165150104*^9}, 
   3.781349209776162*^9, {3.781349248023691*^9, 3.781349310277832*^9}, {
   3.781349359499178*^9, 3.781349372887165*^9}, 3.781936489229247*^9, 
   3.781938077549168*^9, 3.783145977489524*^9, 3.783773160439348*^9},
 CellLabel->"Out[8]=",ExpressionUUID->"a673fd0a-0640-4b79-b951-ac7c7bc8c345"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<phipsifield_right.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.781349396004141*^9, 3.781349408514536*^9}, {
  3.7819380811061993`*^9, 3.781938082101597*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"6aa696bd-87d4-4c34-a72b-a22109a4412c"],

Cell[BoxData["\<\"phipsifield_right.eps\"\>"], "Output",
 CellChangeTimes->{3.781349409364237*^9, 3.7819380848754663`*^9, 
  3.783145981091041*^9, 3.7837731644753237`*^9},
 CellLabel->"Out[9]=",ExpressionUUID->"e970287b-244f-41b5-bd06-00b4a1518757"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", " ", 
  RowBox[{
   RowBox[{"ContourPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "x"}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{"x", "^", "2"}], " ", "+", " ", 
         RowBox[{"y", "^", "2"}]}]]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"x", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"y", ",", 
       RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", " ", 
     RowBox[{"Contours", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
       "0", ",", "0.02", ",", "0.05", ",", "0.1", ",", "0.3", ",", "0.5", ",",
         "1", ",", "2", ",", "3"}], "}"}]}], ",", " ", 
     RowBox[{"ContourShading", "\[Rule]", "None"}], ",", 
     RowBox[{"ContourStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick"}], "}"}], "}"}]}], 
     ",", " ", 
     RowBox[{"Frame", "\[Rule]", "False"}]}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "0.04"}], "]"}]}], "}"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7830570278301687`*^9, 3.783057033651314*^9}, {
  3.783057077730133*^9, 3.7830570813001328`*^9}, {3.783057141502367*^9, 
  3.783057167929049*^9}, {3.783057207063774*^9, 3.783057245811728*^9}, {
  3.783057279637924*^9, 3.78305737043848*^9}, {3.783057406708294*^9, 
  3.783057452722275*^9}, {3.7830581757896757`*^9, 3.783058216797327*^9}, {
  3.7831459853440447`*^9, 3.783145986482843*^9}, {3.783773169766526*^9, 
  3.783773171710505*^9}},
 CellLabel->"In[10]:=",ExpressionUUID->"4a34be2c-1ee1-4ea0-bdb0-359df3c75b9d"],

Cell[BoxData[
 GraphicsBox[{GraphicsComplexBox[CompressedData["
1:eJyFXXVYlsnXxs611861u8VaD3bH2rp2d7t2u+raHdita4MtOiCKGAhISqco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    
    "], {{{}, {}, {}, {}, {}, {}, {}, {}, {}, {}}, {{}, 
      TagBox[
       TooltipBox[
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
         Opacity[1], CapForm["Butt"], LineBox[CompressedData["
1:eJwVz88rw3Ecx/H3ULbZXMTBba2UwkHJyd+AFZc5sYby8+Y/4OauuMi4cPMn
4ISjwsGPsiKskJB47PDs9X4/P+/3+7vlJhcLC4mIKOO+OWI7FXEnKy0ROzhK
RmxkIlb4E3VvNuJYVvQlueXtXG7KM9mJqv1h/Qgu3bjCNZ74dvsXZmYw5n1W
jss97GLf3QNU+UP9g8zjzW5RP4Ebt27RzX/yU1wJz9wLevgfvsxN45WroY9v
wBw3j3fuA/1cEx59Ny1zfuOQuoZXnNb/G5ax6n1JrtV3vOXNtqpXuHX55d43
BtRt+DXTIbvMjagzaExHjMpBriCzaFAX5Z87CXUgaS6Ff4tlOlU=
          "]]},
        "3.`"],
       Annotation[#, 3., "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
         Opacity[1], CapForm["Butt"], LineBox[CompressedData["
1:eJwVzrsvg2EYhvFXtFrqkBgYxCAxSyxiIiESh815sdQp0WgTLCIaK/8Co6Rq
8S+IqSZlYkQlTZCQEK1B/DpcuZ77fp9839OTzEyn60IIKbzEQjhtDKHEZ4kQ
cjhpDuEYu/rreAh9LSEUOCeX7bXLRXlPvuN++Zbz8pv3Dvle3pe7+V3XqXsw
b2DBt1O8yOfI48Lul70ue2VvWbmXv3VL3nfMT257RgkV/WOTG/RJXsYKLr19
cFa/ymtYx5X+hw/0m5xGBgV9VPdaux3DqPjfEFf5k2+4iG0c2t3iIx6r3eje
NnPV/IsJjOjG+Q+TGJCnOI5ZjMozHPH/OR6U57kVDeYY6hFFBE32EvgHiBU8
zQ==
          "]]},
        "2.`"],
       Annotation[#, 2., "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
         Opacity[1], CapForm["Butt"], LineBox[CompressedData["
1:eJwV0TtIlXEYx/FHwdvxHC8ppASigzQoGNhQnQgDSTBtcOkyntJJ0iWEGipI
a0ordy9oeOsiQWM6d6WM8lJUi6CjUEMO9XmHL9/n9zzP+/7/5z0NuYGeq3kR
MYOKkohMKiKNu6UR9zCCYQzpjRdHlNs5nImoURfqFeGS3nG9i1wgn+d2+QI/
snc9HfGQb/BB/qdfzY12utUl2Dfr4i/O+op17Mtr/AkfcUb+a6+Av+dH7HG3
87pwFqflW/by+Ca3caf+hHoS05hCobOHkjvjt/cd46rkef376lEclVvRoTfm
mV69EbnS/gE0q4dxB6PmV8wfqBvMxviyXOr3lcsVaNIr4wzSyJmnzPe8/5W8
ihXc1m+xe03/hfqU+k+RbyW/NN/hrPN2+SQP8lP9X/xMfo5l1MtL+j94kX/y
E+7nx/yNF+wtYgl18iZmzLZ4lvt4DVXuueMOh9QT+pM4h155I/mm6s/qanu7
9ubc+618RH6X/P9yLb9Gi94bzuF98p34A897z7ZnZ+1m5RP4D0VyVZg=
          "]]},
        "1.`"],
       Annotation[#, 1., "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
         Opacity[1], CapForm["Butt"], LineBox[CompressedData["
1:eJwV0klsjAEYxvF3WoopSQ8kJCPVcOFgaTpja0ksaYMYndZylkhjqxSREIk4
I6lWl4T2wEVqq0oUF7fiprS91YGbKmIOJFrx+w7/PO/zvMs338xUHT1TaE1F
xAjulEZk5kdcXhAxQe8ujBin9+iA7Me8iCZ1MxrRoleg3+VLF0V84nPlEYfT
EaN4jyxfKX9MH6FWNsk/dO8BftpdZveLbIv+Ef3T6g90E78RVfwzOoQ6+Wd+
s7qNDroxrH6OKX7Y57kie0Wn+Rf0G31Ji7RIs/qXzNfQX/waN5fTDG6oW+Qd
+hfM99IT/KD8KYawHnm9J7RNb6e9XdiNxcn70Q50YgOqUeEdW83Wqbdhe9Iz
W0u34nXy3vq3Pe++2330LD8if4O3qEaD2Xq8U5/T7zfXRbN8Dj3qbqxWZ7DP
7F7swTp5Oxrc77LXjVvoTG6YXal3Un2N9tDjya3kJnqxFmn/kVXyU/pf3axU
T9EV9JhsJvnt+FJ+lJbQaczKr+rvUOfdOYBGFPkKvTG9VPJs9Xn5dTpufwIf
UWZujP6mf1CPgrkmNGOGX2JnrhtlmIN2vlxe47tP04v2b8r+Jp9TnVPP0rC/
X/+fOk9L+BQO4SD+A9dAaQA=
          "]]},
        "0.5`"],
       Annotation[#, 0.5, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
         Opacity[1], CapForm["Butt"], LineBox[CompressedData["
1:eJwV0TlM1FEUxeEnFCMCJoomRAqEwkKgM0THGBcIpYXgMpYWihZMIoiFQhAR
KITCpTNR0AYbFTWRyBBcohFKHRYTlwIVGxUzoHZ+r/jl3Hveuff9l4pj6QMt
q0IIL/E7EcLcmhDmkcUsZvC4MIRHeKdOrw7hLW2hD4v4GMUX/QN6Hx9kj9IU
7qHS2ZLdm4pDWFCPFshiTO4J3tvXyk/R03TcTAZP8UO/BV3yv+h2mZ90l7k7
uI02Zzv4y/zv6gleBrXqnB05/kn9KRxHM07Ed3L+HC/Qh16U2nNd/oK5bnRh
WL8V/7zDuLk9Ms8wiYP8jfST3Gd8xHp7pjEVd+rvylyi/ejDiP6Kmau4hmo7
q9DA/2ZmEc0o8r3WohjlcinnU3Qa/fhqVwk2ICs/g6r4LfRJNMqXyTXRDJ1A
HeqRz5uXTcSd7n6D12ZeYYhXI3PZ+QAqnG3GPv6QfhhJ3MJNrPN8aXpDZre6
Wr1kTw3t4HXij34FO3l7Zc7H70jP0f3xGWkjet3Rqu9WX0SdfA/N0WXUo9Jc
odxKvJuesbcdbRjQn43/gGbNzalnMRhz8X/xDiFh9jDNQz7anR2hSbu3yf5V
/wcY6nBz
          "]]},
        "0.3`"],
       Annotation[#, 0.3, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
         Opacity[1], CapForm["Butt"], LineBox[CompressedData["
1:eJwV0ktI1FEUx/HrqpdGWSKWjY5kTtmikrBF5CLQWkjZotBSa6JdzQyBmVCQ
uYgsWvZwEb3EqGgT6VAEPextm1wqBZG7CtoURWqfu/jyO7/fOed/LzM3mc7u
yhSEEF6jaG4Is/ND+L2AwVH1DKZRqPdjXgjb1dvQhM38MzzFu8IQ6sy8pb/s
ZmkGbzArb5HtRM5eL79DPUOf2G2UdfHHMKb+gDa9Hr5O/wouo17eLm/2zQP0
fZzHOr3aohD2yhaZWYwNsm699fQ43aOXko/iBZ4jpzeOj/iKKbTjrPl9tJ8u
NLfbbkJdgXLk+RW0wD1O6JeabeOvyfv5cziP+3xWXq0/xK8xX4tK9V3cwW18
l31Dzuwg/8BeqfoP/cKfpIfiWfSIPIOr8uu4gWVIy5Y756a6nB7k75kvoUtx
Rj7At6qX6Pfw/9Sj6ovyVXwNXvEv0SJbyecxgmEclndheo5ZutFvnqJJXNBP
uGMFEuqt9h/Kh1HFJ3Fa3RfvqFfs7Fv0Elb7ziY6hG6s5ZvQiI74pux00gF6
Kr47dRnti9+M7wll8T909hQ6sR8dSMe3gr/uPGImj5/2G+w8cofHqOG30AnZ
ZHx7aOA/I6X3if4H67doMQ==
          "]]},
        "0.1`"],
       Annotation[#, 0.1, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
         Opacity[1], CapForm["Butt"], LineBox[CompressedData["
1:eJwV0slLlWEUx/GnVfc6ZNKwSjBv2iKIysiggbSshIK4q8CrRjsRiqiFFW3S
Fo3WJrCMWpQQVDSHeskmNMhpEZSlTdD4B5Rl0+dZfPmd3++c87wvz/vO3b4z
vWNKCGEUIRnCqvwQVqMc6dwQduWEcCgRwpC6WDZMB/JCeIYR9W/9Vv0m2kIn
6aD8Fz3IN9KfmECSv+8ZvShEFj1IyPfY6Ucfqs1WyLvRhYz+dHkhCpBCCY7j
lPfo0j+hbjB7lNbTY3HWOVv1asws5Z+oy+ljesTMYRSZOc8/V19Tb1afNv+I
LjK7BItxjz8pv0vb6D9ZoBX8iN2//B8ccMYs/iVeYJN+h+wO7aRXcBXjeuvj
Pckv85N0A3+TvtOrivdOWzFbfl1+Lr4rLmBMnvL8Elzkb+i30xo6oDeImWiW
7cN+DPHv8QFl8W7jPdtfjlJ12m6ZZ83HPGT5UnrWbAce8N3mepDFQtlu/Qzq
UBu/Qbx/XDLb4txOOoNfpt6iTsW7wG3cQpMzCvxX7WbOIIE5fJJORS5ysM5u
v9mn+K6utJtBHb7oL5B9ph+x0f4nmodpyI//lH6xd2gz/4q+xhhG8VX/G9Zg
XL/I/htaj0pZFX7Yf8s30210bfw3zK3ECkzIH8b/BtXxfbFXVhvvP35T2iv7
D9hVd2Y=
          "]]},
        "0.05`"],
       Annotation[#, 0.05, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
         Opacity[1], CapForm["Butt"], LineBox[CompressedData["
1:eJwV0klvjWEYgOGnpva0bCTa0zYqxHDa0FawQIwJQenCH3COSFMlhIUV7cZC
TQkqVLV/QMTGiiBN25WF2JIQjg6mtlqsBNe7uHM/0zt8w/Kjpw+fKomIlygp
i5gsj5jCV3zHN4T65xRXRHzhAiYwjn+lEaNpXm+Mj+AT6hZFFHkZ/zUzqF9A
TSYiszCiHBVYIS/jUixAr7O6+Jx6J9+Vz+P52Cq+yFt4Ls/BBZzHECYxhU3Y
iA14araHb2Od85vQiDf235zOcsdO5NWyaiPivWYb5C/0c/yc63kbXzLzmNeY
yaEez+SreRVW4jquoU+90n73+ZV198QHxFl7VeOm2g28wwP1K9ZcRTceyS+n
O/Mf7+99ups1wxjCiN4wHuoX9W6hB7XpHaNFvc95r9UGxFXifv5oTREfUKk3
ht3iXdiJQTMDav2YTs/HZ+zXwGd5abozt3G3PZeY2W7NW/mO9LzyY/oT6R36
9uP8RL2Rm9CcvinuoFV9bXpGVCGb7qDWy8fRgXZ0qZ3gfPoPuc5Z1VyDWix2
j4yz8ulf4gLvd4d9+KE3g/b07lOe/gH7tPCs2k904KB8Bs16h/iX2h57/eaT
aFXLydfrz4r/A7O0aUs=
          "]]},
        "0.02`"],
       Annotation[#, 0.02, "Tooltip"]& ], 
      TagBox[
       TooltipBox[
        {RGBColor[
          NCache[
           Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
         Opacity[1], CapForm["Butt"], 
         LineBox[{120, 1956, 119, 118, 1982, 117, 271, 116, 270, 115, 319, 
          269, 308, 114, 316, 247, 282, 1362}]},
        "0.`"],
       Annotation[#, 0., "Tooltip"]& ], {}, {}}}], 
   {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.04]}},
  AspectRatio->1,
  AxesLabel->{None, None},
  AxesOrigin->{0., 0.},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLines->{None, None},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"DefaultBoundaryStyle" -> Automatic, "GridLinesInFront" -> True},
  PlotRange->{{-2, 2}, {-2, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.02], 
     Scaled[0.02]}, {
     Scaled[0.02], 
     Scaled[0.02]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.783057169352613*^9, 3.783057229676445*^9, {3.78305729222817*^9, 
   3.783057372883606*^9}, {3.7830574107192307`*^9, 3.783057454506544*^9}, 
   3.783058070832377*^9, {3.783058184408951*^9, 3.783058219609524*^9}, 
   3.78314599101068*^9, 3.783773175073893*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"e79cc96f-6edf-41e1-ae37-e3439ffb287c"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<intruding.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.783058072315661*^9, 3.783058100516037*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"90779762-7708-4e6b-90b1-f81fbd2fcb53"],

Cell[BoxData["\<\"intruding.eps\"\>"], "Output",
 CellChangeTimes->{3.783058102009926*^9, 3.783058222361128*^9, 
  3.783145994283615*^9, 3.783773178401475*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"9d48bc67-4ac9-40dd-9561-722f12d87003"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "10"}], " ", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"10", ",", "0"}], "}"}]}], "}"}], "]"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Line", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"0", " ", ",", 
         RowBox[{"-", "10"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "10"}], "}"}]}], "}"}], "]"}], "]"}], ",", "  ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(+\)]\)\>\"", ",", "18"}],
        "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"11", ",", "0"}], "}"}]}], "]"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(-\)]\)\>\"", ",", "18"}],
        "]"}], ",", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"-", "11"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(-\)]\)\>\"", ",", "18"}],
        "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", "11"}], "}"}]}], "]"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"Text", "[", 
     RowBox[{
      RowBox[{"Style", "[", 
       RowBox[{"\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(+\)]\)\>\"", ",", "18"}],
        "]"}], ",", 
      RowBox[{"{", 
       RowBox[{"0", ",", 
        RowBox[{"-", "11"}]}], "}"}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "0.2"}], "]"}]}], "}"}], "]"}], 
   ",", "  ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*FractionBox[\(\(\\\ \)\(1\)\), \(2\)]\) \
\!\(\*SuperscriptBox[\(tan\), \(-1\)]\)\!\(\*FractionBox[\(\[Psi]\), \(\[Phi]\
\)]\)\>\"", ",", "12"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", "7"}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*FractionBox[\(\(\\\ \)\(1\)\), \(2\)]\) \
\!\(\*SuperscriptBox[\(tan\), \(-1\)]\)\!\(\*FractionBox[\(\(\[Psi]\)\(\\\ \)\
\), \(\[Phi]\)]\)\>\"", ",", "12"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"7", ",", 
          RowBox[{"-", "7"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<\!\(\*FractionBox[\(\(\\\ \)\(1\)\), \(2\)]\) \
\!\(\*SuperscriptBox[\(tan\), \(-1\)]\)\!\(\*FractionBox[\(\(\[Psi]\)\(\\\ \)\
\), \(\[Phi]\)]\)- \!\(\*FractionBox[\(\[Pi]\), \(2\)]\)\>\"", ",", "12"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "7"}], ",", "7"}], "}"}]}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\< \!\(\*FractionBox[\(\(\\\ \)\(1\)\), \(2\)]\) \
\!\(\*SuperscriptBox[\(tan\), \(-1\)]\)\!\(\*FractionBox[\(\(\[Psi]\)\(\\\ \)\
\), \(\[Phi]\)]\) +\!\(\*FractionBox[\(\[Pi]\), \(2\)]\)\>\"", ",", "12"}], 
         "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "7"}], ",", 
          RowBox[{"-", "7"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<-\!\(\*FractionBox[\(\[Pi]\), \(4\)]\)\>\"", ",", "12"}], "]"}],
         ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "5"}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<\!\(\*FractionBox[\(\[Pi]\), \(4\)]\)\>\"", ",", "12"}],
          "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", 
          RowBox[{"-", "5"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<0\>\"", ",", "12"}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"5", ",", "0"}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{
         "\"\<-\!\(\*FractionBox[\(\[Pi]\), \(2\)]\)\>\"", ",", "12"}], "]"}],
         ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "5"}], ",", "0"}], "}"}]}], "]"}]}], "}"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.781326971153009*^9, 3.781327025816774*^9}, {
   3.781327575875605*^9, 3.781327885905612*^9}, {3.781328547596878*^9, 
   3.781328553917778*^9}, {3.7813286891036673`*^9, 3.781328693778561*^9}, {
   3.781329068307932*^9, 3.781329072058085*^9}, {3.781329147392377*^9, 
   3.781329176831443*^9}, {3.781329209200389*^9, 3.7813292126714573`*^9}, {
   3.781329255186051*^9, 3.781329389933984*^9}, {3.781329442632349*^9, 
   3.7813295111781883`*^9}, {3.781332967671711*^9, 3.781333013347237*^9}, {
   3.781333200533567*^9, 3.7813332669790783`*^9}, {3.7813335956224318`*^9, 
   3.781333601014127*^9}, 3.781499960234797*^9, {3.7819363660775633`*^9, 
   3.781936438147292*^9}, {3.781936521723179*^9, 3.781936564740862*^9}, {
   3.783146001211359*^9, 3.783146028093604*^9}, {3.783773186382885*^9, 
   3.783773221477829*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"b747039d-b8a8-4616-9b55-5f68587bffc4"],

Cell[BoxData[
 GraphicsBox[{LineBox[{{-10, 0}, {10, 0}}], LineBox[{{0, -10}, {0, 10}}], 
   InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {11, 0}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {-11, 0}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {0, 11}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {0, -11}], 
   {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.2]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"\\!\\(\\*FractionBox[\\(\\(\\\\ \\)\\(1\\)\\), \\(2\\)]\\) \
\\!\\(\\*SuperscriptBox[\\(tan\\), \\(-1\\)]\\)\\!\\(\\*FractionBox[\\(\[Psi]\
\\), \\(\[Phi]\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->12], {7, 7}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"\\!\\(\\*FractionBox[\\(\\(\\\\ \\)\\(1\\)\\), \\(2\\)]\\) \
\\!\\(\\*SuperscriptBox[\\(tan\\), \\(-1\\)]\\)\\!\\(\\*FractionBox[\\(\\(\
\[Psi]\\)\\(\\\\ \\)\\), \\(\[Phi]\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->12], {7, -7}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"\\!\\(\\*FractionBox[\\(\\(\\\\ \\)\\(1\\)\\), \\(2\\)]\\) \
\\!\\(\\*SuperscriptBox[\\(tan\\), \\(-1\\)]\\)\\!\\(\\*FractionBox[\\(\\(\
\[Psi]\\)\\(\\\\ \\)\\), \\(\[Phi]\\)]\\)- \\!\\(\\*FractionBox[\\(\[Pi]\\), \
\\(2\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->12], {-7, 7}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\" \\!\\(\\*FractionBox[\\(\\(\\\\ \\)\\(1\\)\\), \
\\(2\\)]\\) \\!\\(\\*SuperscriptBox[\\(tan\\), \
\\(-1\\)]\\)\\!\\(\\*FractionBox[\\(\\(\[Psi]\\)\\(\\\\ \\)\\), \\(\[Phi]\\)]\
\\) +\\!\\(\\*FractionBox[\\(\[Pi]\\), \\(2\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->12], {-7, -7}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"-\\!\\(\\*FractionBox[\\(\[Pi]\\), \\(4\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->12], {0, 5}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"\\!\\(\\*FractionBox[\\(\[Pi]\\), \\(4\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->12], {0, -5}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"0\"\>",
      StripOnInput->False,
      FontSize->12], {5, 0}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], InsetBox[
     StyleBox["\<\"-\\!\\(\\*FractionBox[\\(\[Pi]\\), \\(2\\)]\\)\"\>",
      StripOnInput->False,
      FontSize->12], {-5, 0}]}}]], "Output",
 CellChangeTimes->{3.781936514998905*^9, 3.781936568489853*^9, 
  3.7819380877748117`*^9, 3.783146029617895*^9, 3.783773222691442*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"d88297d7-5fc2-487e-9a22-100a1d18f3b3"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<phipsi_left.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7813296192637033`*^9, 3.781329628982051*^9}, {
  3.781938070095997*^9, 3.781938070772225*^9}, {3.781938102273068*^9, 
  3.781938104405005*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"36ebd299-e25e-46c8-b364-9782dfba0e67"],

Cell[BoxData["\<\"phipsi_left.eps\"\>"], "Output",
 CellChangeTimes->{3.7819381065367327`*^9, 3.78314603388131*^9, 
  3.7837732260868797`*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"59a3c691-0137-4136-a7d0-7056d2c03e15"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Graphics", "[", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "10"}], " ", ",", "0"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"10", ",", "0"}], "}"}]}], "}"}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Line", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", " ", ",", 
          RowBox[{"-", "10"}]}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{"0", ",", "10"}], "}"}]}], "}"}], "]"}], "]"}], ",", "  ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(+\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"11", ",", "0"}], "}"}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(-\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "11"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\"\[Psi]\", StyleBox[\"+\",FontSize->10]]\)\>\
\"", ",", "18"}], "]"}], ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", "11"}], "}"}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(-\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"0", ",", 
         RowBox[{"-", "11"}]}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Disk", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", "0.2"}], "]"}]}], "}"}], "]"}],
     ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.5"}], ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.5"}], ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "2"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.5"}], ",", "4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "3"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.5"}], ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "4"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.5"}], ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "5"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.5"}], ",", "7"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "6"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.5"}], ",", 
            RowBox[{"-", "3"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", 
            RowBox[{"-", "2"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
    " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.5"}], ",", 
            RowBox[{"-", "4"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", 
            RowBox[{"-", "3"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
    " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.5"}], ",", 
            RowBox[{"-", "5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", 
            RowBox[{"-", "4"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
    " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.5"}], ",", 
            RowBox[{"-", "6"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", 
            RowBox[{"-", "5"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
    " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.5"}], ",", 
            RowBox[{"-", "7"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", 
            RowBox[{"-", "6"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
    " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.5"}], ",", 
            RowBox[{"-", "8"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", 
            RowBox[{"-", "7"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
    " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.5"}], ",", 
            RowBox[{"-", "9"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", 
            RowBox[{"-", "8"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
    "  ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.5"}], ",", 
            RowBox[{"-", "0.5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.5"}], ",", "0.5"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.5"}], ",", 
            RowBox[{"-", "0.5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.5"}], ",", "0.5"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2.5"}], ",", 
            RowBox[{"-", "0.5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2.5"}], ",", "0.5"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3.5"}], ",", 
            RowBox[{"-", "0.5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "3.5"}], ",", "0.5"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4.5"}], ",", 
            RowBox[{"-", "0.5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4.5"}], ",", "0.5"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "5.5"}], ",", 
            RowBox[{"-", "0.5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "5.5"}], ",", "0.5"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "6.5"}], ",", 
            RowBox[{"-", "0.5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "6.5"}], ",", "0.5"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "7.5"}], ",", 
            RowBox[{"-", "0.5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "7.5"}], ",", "0.5"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"5", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8", ",", "0"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1.5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1.1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0.8"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"5", ",", "0.7"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "0.6"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", "0.65"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8.5", ",", "0.55"}], "}"}]}], "}"}], "]"}]}], "}"}], 
     "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", 
            RowBox[{"-", "1.5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
    " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"-", "1.1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", 
            RowBox[{"-", "0.8"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"5", ",", 
            RowBox[{"-", "0.7"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", 
            RowBox[{"-", "0.6"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"7", ",", 
            RowBox[{"-", "0.65"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"8.5", ",", 
            RowBox[{"-", "0.55"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1", ",", "1.5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"2", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"3", ",", "1.1"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"4", ",", "0.8"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"5", ",", "0.7"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "0.6"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", "3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", "2.5"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"5", ",", "2.4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", "2.2"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"2", ",", 
            RowBox[{"-", "3"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"3", ",", 
            RowBox[{"-", "2.5"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"5", ",", 
            RowBox[{"-", "2.4"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"6", ",", 
            RowBox[{"-", "2.2"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"4", ",", "3.7"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", "3.2"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"4", ",", 
            RowBox[{"-", "3.7"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"5", ",", 
            RowBox[{"-", "3.2"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2.6"}], ",", "3.0"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2.6"}], ",", 
            RowBox[{"-", "3.0"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2.3"}], ",", "5.8"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", 
            RowBox[{"-", "5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2.3"}], ",", 
            RowBox[{"-", "5.8"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4.7"}], ",", "3.0"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", 
            RowBox[{"-", "2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4.7"}], ",", 
            RowBox[{"-", "3.0"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", "6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4.6"}], ",", "7.2"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4"}], ",", 
            RowBox[{"-", "6"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "4.6"}], ",", 
            RowBox[{"-", "7.2"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "6"}], ",", "5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "7"}], ",", "5.6"}], "}"}]}], "}"}], "]"}]}], "}"}], 
     "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "6"}], ",", 
            RowBox[{"-", "5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "7"}], ",", 
            RowBox[{"-", "5.6"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
   "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.781326971153009*^9, 3.781327025816774*^9}, {
   3.781327575875605*^9, 3.781327885905612*^9}, {3.781328547596878*^9, 
   3.781328553917778*^9}, {3.7813286891036673`*^9, 3.781328693778561*^9}, {
   3.781329068307932*^9, 3.781329072058085*^9}, {3.781329147392377*^9, 
   3.781329176831443*^9}, {3.781329209200389*^9, 3.7813292126714573`*^9}, {
   3.781329255186051*^9, 3.781329389933984*^9}, {3.781329442632349*^9, 
   3.7813295111781883`*^9}, {3.781332967671711*^9, 3.781333013347237*^9}, {
   3.781333200533567*^9, 3.7813332669790783`*^9}, {3.7813335956224318`*^9, 
   3.781333601014127*^9}, {3.7813481977001543`*^9, 3.781348277068342*^9}, {
   3.781348307520095*^9, 3.7813487299525223`*^9}, {3.781348770154139*^9, 
   3.7813488919367237`*^9}, {3.781348943305871*^9, 3.7813489575960197`*^9}, {
   3.781349016456497*^9, 3.781349106668428*^9}, {3.781349145287841*^9, 
   3.781349371351478*^9}, {3.781936479423131*^9, 3.781936485054994*^9}, {
   3.781936673359469*^9, 3.781936727762678*^9}, 3.781936762129781*^9, {
   3.781936843608615*^9, 3.781936863665141*^9}, {3.781936900918941*^9, 
   3.781936907315201*^9}, {3.7819369406643267`*^9, 3.781936990318513*^9}, {
   3.781937021498618*^9, 3.781937130328862*^9}, {3.781937166267222*^9, 
   3.781937180916263*^9}, {3.781937235553917*^9, 3.781937253401134*^9}, {
   3.781937307774544*^9, 3.781937330986474*^9}, {3.781937402793954*^9, 
   3.7819377981037617`*^9}, {3.7819378337012787`*^9, 
   3.7819378997183228`*^9}, {3.781937944106999*^9, 3.781937946465152*^9}, {
   3.78314603992733*^9, 3.783146203630456*^9}, {3.783773241075157*^9, 
   3.7837734744737453`*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"e3a47b4f-84cc-422e-a1da-cc462945eded"],

Cell[BoxData[
 GraphicsBox[{LineBox[{{-10, 0}, {10, 0}}], LineBox[{{0, -10}, {0, 10}}], 
   InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {11, 0}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {-11, 0}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\\"\[Psi]\\\", \
StyleBox[\\\"+\\\",FontSize->10]]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {0, 11}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {0, -11}], 
   {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.2]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, 2}, {0.5, 1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, 3}, {0.5, 2}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, 4}, {0.5, 3}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, 5}, {0.5, 4}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, 6}, {0.5, 5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, 7}, {0.5, 6}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, -3}, {0.5, -2}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, -4}, {0.5, -3}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, -5}, {0.5, -4}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, -6}, {0.5, -5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, -7}, {0.5, -6}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, -8}, {0.5, -7}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, -9}, {0.5, -8}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, -0.5}, {-0.5, 0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-1.5, -0.5}, {-1.5, 0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-2.5, -0.5}, {-2.5, 0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-3.5, -0.5}, {-3.5, 0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-4.5, -0.5}, {-4.5, 0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-5.5, -0.5}, {-5.5, 0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-6.5, -0.5}, {-6.5, 0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-7.5, -0.5}, {-7.5, 0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{1, 0}, {2, 0}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{3, 0}, {4, 0}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{5, 0}, {6, 0}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{7, 0}, {8, 0}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{1, 1.5}, {2, 1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{3, 1.1}, {4, 0.8}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{5, 0.7}, {6, 0.6}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{7, 0.65}, {8.5, 0.55}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{1, -1.5}, {2, -1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{3, -1.1}, {4, -0.8}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{5, -0.7}, {6, -0.6}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{7, -0.65}, {8.5, -0.55}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{1, 1.5}, {2, 1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{3, 1.1}, {4, 0.8}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{5, 0.7}, {6, 0.6}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{2, 3}, {3, 2.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{5, 2.4}, {6, 2.2}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{2, -3}, {3, -2.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{5, -2.4}, {6, -2.2}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{4, 3.7}, {5, 3.2}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{4, -3.7}, {5, -3.2}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-2, 2}, {-2.6, 3.}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-2, -2}, {-2.6, -3.}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-2, 5}, {-2.3, 5.8}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-2, -5}, {-2.3, -5.8}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-4, 2}, {-4.7, 3.}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-4, -2}, {-4.7, -3.}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-4, 6}, {-4.6, 7.2}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-4, -6}, {-4.6, -7.2}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-6, 5}, {-7, 5.6}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-6, -5}, {-7, -5.6}}]}}]], "Output",
 CellChangeTimes->{{3.7819375357525263`*^9, 3.781937596636948*^9}, {
   3.781937644700107*^9, 3.781937698814991*^9}, {3.781937749562777*^9, 
   3.781937799867468*^9}, 3.781937840565503*^9, {3.781937890913795*^9, 
   3.781937901452695*^9}, 3.781937948392139*^9, 3.78193811046697*^9, 
   3.783146211568536*^9, 3.783773475955072*^9},
 CellLabel->"Out[14]=",ExpressionUUID->"affbd80a-7ee4-4461-9e55-b8ac6ca857d5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<phipsifield_left.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.781349396004141*^9, 3.781349408514536*^9}, {
  3.7819380811061993`*^9, 3.781938082101597*^9}, {3.7819381254027157`*^9, 
  3.78193812729631*^9}},
 CellLabel->"In[15]:=",ExpressionUUID->"7ddfe128-17bc-4f21-af98-09f672083d7d"],

Cell[BoxData["\<\"phipsifield_left.eps\"\>"], "Output",
 CellChangeTimes->{3.781938129086607*^9, 3.783146214642091*^9, 
  3.783773480502015*^9},
 CellLabel->"Out[15]=",ExpressionUUID->"0a5fada3-fff3-4d34-b9cd-f222bf218402"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", " ", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"1", "/", "t"}]}], ",", 
       RowBox[{"1", "/", "t"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.1", ",", "3"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "2"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}], ",", " ", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], ",", "  ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"2", "/", "t"}]}], ",", 
       RowBox[{"2", "/", "t"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.1", ",", "3"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"3", "/", "t"}]}], ",", 
       RowBox[{"3", "/", "t"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.1", ",", "3"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   "\[IndentingNewLine]", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"0.2", "/", "t"}]}], ",", 
       RowBox[{"0.2", "/", "t"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.1", ",", "3"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"1", "/", "t"}]}], ",", 
       RowBox[{
        RowBox[{"-", "1"}], "/", "t"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.1", ",", "3"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"2", "/", "t"}]}], ",", 
       RowBox[{
        RowBox[{"-", "2"}], "/", "t"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.1", ",", "3"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"3", "/", "t"}]}], ",", 
       RowBox[{
        RowBox[{"-", "3"}], "/", "t"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.1", ",", "3"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"0.2", "/", "t"}]}], ",", 
       RowBox[{
        RowBox[{"-", "0.2"}], "/", "t"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.1", ",", "3"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "t"}], "-", 
          RowBox[{"1", "/", "t"}]}], ")"}], "/", 
        SqrtBox["2"]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t", "-", 
          RowBox[{"1", "/", "t"}]}], ")"}], "/", 
        SqrtBox["2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.01", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "t"}], "-", 
          RowBox[{"0.5", "/", "t"}]}], ")"}], "/", 
        SqrtBox["2"]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t", "-", 
          RowBox[{"0.5", "/", "t"}]}], ")"}], "/", 
        SqrtBox["2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.01", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "t"}], "-", 
          RowBox[{"0.2", "/", "t"}]}], ")"}], "/", 
        SqrtBox["2"]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t", "-", 
          RowBox[{"0.2", "/", "t"}]}], ")"}], "/", 
        SqrtBox["2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.01", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "t"}], "-", 
          RowBox[{"0.07", "/", "t"}]}], ")"}], "/", 
        SqrtBox["2"]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t", "-", 
          RowBox[{"0.07", "/", "t"}]}], ")"}], "/", 
        SqrtBox["2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.01", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.01", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "t"}], ",", "t"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.01", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"-", "t"}], ",", 
       RowBox[{"-", "t"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.01", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "0.04"}], "]"}]}], "}"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.7830570278301687`*^9, 3.783057033651314*^9}, {
  3.783057077730133*^9, 3.7830570813001328`*^9}, {3.783057141502367*^9, 
  3.783057167929049*^9}, {3.783057207063774*^9, 3.783057245811728*^9}, {
  3.783057279637924*^9, 3.78305737043848*^9}, {3.783057406708294*^9, 
  3.783057452722275*^9}, {3.783057556173997*^9, 3.783057668124653*^9}, {
  3.783057700353292*^9, 3.783057808523501*^9}, {3.783057841555038*^9, 
  3.783058060179592*^9}, {3.783058238043077*^9, 3.783058283329668*^9}, {
  3.783146221128072*^9, 3.783146293060177*^9}, {3.783773485146015*^9, 
  3.7837735728679037`*^9}},
 CellLabel->"In[16]:=",ExpressionUUID->"d39dd6c8-f4c1-4222-a637-14510be77962"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwlj3s403scx7fZL5FT1oWaoplCowsmtPX5pkSRW21UdGpdz7NcujlxckKX
U0eXidCideZonlA9ik657PfEKVYqc34bYURpckyS++Ko83qe9/P66/1+njdD
EBW8l0IikTZN5ptrX3yDiZO+Y4PKObNt2RIm7jm+TdesZKK1ksJj+w8zcXqv
Yd2pW0wkvrPHao4FEzez6JTSA5nILC1GYnLMGn/jvv7Iu3xrJDPScvO9Gbie
saXINomB7hxYkFsiscSv795v6sm0QrJppqi2eS5Ov869Fx8/D1XMk1aXC2m4
23K1UOI7Ey09f+XPXLkxzjVXrhYOmKC0LU0523dheNQeyaDSeCpiHvuNL1tM
xvEngQ9ubKKiMxkWyQlcvXzZbess9WMyGnV4ncgfGpSHn7ry9y7HCah31q0y
v/dZztgraw1vHQNtWnLGkmSdvPoEhRUSPgI06rWvZ021cn/HS6sXzB8CxUUr
h8V32+UraR0pVfwBuFcjEsheNMlZ4R8aaY39cLxyeryFr1I+6DxsTDnyGaJ9
dM6HllbJxRuXh2YF9MFOl5DPogdZ8vItvyx87f4J8AnXmzcOPIQdJ+e+pF7R
wTtaZPQ+txpITW/IvU7qAVFjmq8wsx6UW8lnebHdoO8U7k1RNUKbYgo9c9lH
YCTbvfqX1QZq+jltUrcWDo5ditmEOkA7W1kRqfgApyuPKiyNOkFgUCL5qb4T
qEal6vXDWti4h0PzbnkPwyu28zJzuuGLY1JNnNF7cBrUaeKddEBvFU1t8HkH
7ujGutGjn2DmY210y9kOWDo9vdX+fh9kvHpIjdO0w62AdbkqrB+6euZf5Lm0
gxuPY1bk9wVqp+QHpWS+Bc/K88OU2AHoF8s+7jJ9C+oJvuOyx4PQnCizKz7T
Bhr6fcK6fQjMh6WuI9PaIN2ypKifNAJ8oDcnuLZCauQtl2cuo8Dkgu/PARpY
ezjI74egMbhKLaiTnmqBGMGFOu8kPeSNaNhRRc3g+V4wVJH1FeQc1RmfkSaY
py/DY+6OA4vtFiH2awLbg3ySnXoChHnSGbHiN0AKG9ssOkpCvetsEtz1jeD0
ITF+wpCMvqQPq4jQRtAfUjxVZJBRVR+bZ4I3QJQXN8F6AQXlSzbjmpUNUK0k
z+gqoKBZO7pmF95WA91mSU6EkwFiXE0t+N1BDcefbxUUPTBAgYwTtPZiFaRY
bGj6cQ0VbfeO4OzzUME1h9LLplVUFDgeN/LqOQGlHimd/KdUVLyq51N3DQH2
PVqn7GoqKuEHc6ZWExBvZ1dgX0tFow3ZL9dUEcCwdWJ4qqgoL7tB81cZAeyb
SvNDWirK9/koLikkoCzVcOMzEwwVpkZ0914mYGveBr7JDAy5Z59caXaJAAOt
IDSIhqFw/4Z/OBcIYIYtWt00B0PrjY0Nks8RMD7dWaSzxBA42rJYiQQQkSWB
s1ZgiCFlZMYdJiC4S1oa4jy5f6JNlxtNgP/g5flZbAxxK8VX6yIJUFBicBuP
yX7ZXaW9kABW8CMRey2GDMesjDS7CbCs78uP9cJQxx+/tkwTEDDhBeXl3hgK
fsQme+wkoHYh84mXH4ZqIMw1I2zyX3pF8Xl/DA155ng/3UbA6bmxktpADOk1
fbKBUAICHHgnaZsxNKfXOWRRCAG872DofxPwH5/cRoQ=
       "]]},
     Annotation[#, "Charting`Private`Tag$12171#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwdkns0lHkcxsebS4Y9rl12smmSSm6TiQh9fznVdEGTYmSxq4ba3LqvJhId
0iYVxyVCDTKbS5lTimXfN81WY4sMMTQms/ViyD13Tas+5zznOc8fz/PXQz8Y
6RWMUSgUj3l985BvdDMJync2oNjcx1TtKibhpvIblEmYyOaFX8HpZCZBG9Jq
uniXiaRcc0WmPZNYvKybT2Mz0VRI4OWo63ZEh9P2kx9L7JBk0fIoJXc9MUff
L1wTvx6Zh9T5RStsiJxDh/XdzGxRUPPqKHNrC4KW4/ogJsYCzRa6ZJe/oxOO
jLbQ/N0rkT1beDypYxnhukSyOXTcBMX5u3osqVxMRHLzJyTUpWhkWZiGWbUh
QdSxH+Z5GKPR0w8Ume16hO29lbfaqg2QlW+Fmb+hDhFwMfWfIGs9xHtVf7Wa
pUXQg4vfB7zXQXlmXOcze9WJl9GYJSdAG5VwygIZqWqEp3XK5p9MtJCJdLSY
U67CNxp8uCHy0UCZ164InV/N4JYBPe0G7QtQy0fnvpcak/gEc4qKncSQwKj8
/NG3Y3j2LobvrT1qKKViK5dfOozX7j+34o0TBYXkG8wMF/bjgbFLG9RTVUAz
rNWOF3bjaRnSohzKF6AOOHSZlilwyQG1RO+zsyAqv9OQl9SBd9Vr0rJsZyDM
FLezim3C22hJvfH9UzAcrEtPWFuH9xpL/o6onwRido3Ab+dN/OCCyvzfmifg
jfk4U9X2BHZxXQxYneOgr8+1PXOkHj5bx4t52uPAsKkp3d3cDLT31xdKd3wG
IrmYYfO8Awyre491Jo6ByP1UdfulLshsfKzOk48CtyK0ltP2AZQDJle9N4wC
v+B1h4TSA681S/beyBqB1P5QzUKFEsayi/uC9EdAEqNp9+fgJ5DFFa99lDAM
ha7PTrk/GYIlU3yHaZ1heJpy/9w+5gj4AE12wWEIduW3Bilvj4KZK+z+fc8g
LD/enblqeAzS1Uub+BcHQLfQWL3UexwE03L7SOEnMPQZeBuWNwG4S2vCjul+
aBiMMGfLJsHS3jE8270fdOvCay4zpiFUwNc7m90HorsDLMOjMzC0ddUFpzkl
CATbEsRVs/A5Y6r1ra8SEg+zolK/zoFoxN5bl+iFUX4w28NKBSX5+wj5xl6g
eoqlqyO/glGg0rjsXg+cqcj0kLlTED09rfQPqx7wZK1bMdFJQWx6tMF/j7qh
6MRfRkY8NfQzK9wlZFM3NL66cj2DiiG2ijfd+C8J29JOHvnxBww9ch4Y7heT
4MUPtLylh6FKHy+XhS9JCAzff+KOMYZmpLkNW0QkhBlxNEqWz/8sVyp/UkOC
Kef01mo7DJXs6MuuLCOBpbjpLvbDUFlaeP/QNRKEDw9c2xmAIafc2I2LU0hw
lL+oFf+CoQBPaYtLMgkdNFGnmIuh7VTqgitJJPhYNKwTR2AIrNdYWsaRcGOT
8MuzeAzR+fQs3gkSatuff3FLmN+P7hosOkZCT65M+fQShlyfZac3RZDgprMi
EU+e79fcl1iEklDvld5YlYEhrVlTbfkhEhSqLQzHmxj6cOd8p85BElpSlsZU
5mDIq8pebdOv8zmL8054G0Ni8HfI9Ceh1br+E6MAQ5NuBaznfiQUynh95UUY
mpOPFI/7khBeHtFiJcDQoiEmx5xDQsm9b2DI+zsk/A8DnFm8
       "]]},
     Annotation[#, "Charting`Private`Tag$12194#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwllG001HkcxWeQhlJTzFKNOTNSyAmrdqdR4/sLiyM6GPSwhGmGya4ZogdF
O6GRUcxKrWp3Q6fUSiosRea/7WGd2k2ildpibXmWv3liBvNf7X7Ouee+uW/u
fXFZfEm40IREIoUs6KMnfGSQi5H+wxuV0d+fPFLBxfZnnRbuaOaippa3BQ2x
XKxysOB+awYX7T9Y6nntzTas3HmPxmlmG3qfQ/41aXAr9lvUyK0/ydvQs/WB
YfPrvDCD54mCrb5eSL/k+N1CDhurk4ecSd3LRkeeOTirtJ5YxGY3PwZjE7Ll
OoeeILtiEe2PWJJUVzRafZZyZcM6TPytvYTauA5F5/kLsBgWxiuY3sKgOKCw
rJJYVT8dYzpmLBOnMxBVMdLCfmyH+RObknxLV6OJYG6OLIKGyQY2RljwbZEM
OlrqLq/EegseJsqGbBD57sFhqpSKXXizPY5sbo3CxJp5b6YVZigf/UCLXIFu
akbphSaW2EhwUrI1mYriDnParocvxrAlr9sutVoh4dJLx4TNZthUSDo159YS
xHKXfJVTbIINSQJzk6Yt0HrTOB9OGgmjE40ejVEUFL+c9u7YmnmlLLb4Us6E
OYrqftxT2KtXfkjhN6dji5BkLb3W65xOuc/0pCPpshlidVZh6vtqpbPdKet7
V02R/wu19MwLXMmySXCruGOCBG60xYqIceXtIvvlXT1k5OM7nV73w5BSnt3O
LmKQUbHyYVDAowHllh0TwVohCfXzwo8/ePuX8oOfr9uWQgLMFEKBoKVbWbmz
d6lfshHan/L4q4ralWtsY1yCg+ZB8Qk93KT+npLfYL24IWQOytjjZms9foK3
giqedOcshKbJHc3LW2GzXGroFRgAlZ9m51Z0wtei2b7iUj2MTz9cOdz5Eh77
zDYXtc8AvQBlXt/dBw7pmk7tihl4OR+Wn/BkAKQ11tf6RdNgVmbFsF09CK+S
JUcvNukA79O1HWGMQIrpdvsHDjrwe8JJZoaPg/fWRFHXKS20nZ0UfYYmoag6
TqAzaCD3b6bcxWIK+p1GO9MyNKCyPXV0LF8Focb7T16p1ZB//t2Q6Zgaajet
YbpmqWEsO295yX4tsFO94stM1EAb0/OLOnTAOzQMFgoVUJpCyyIZM4A1eFOH
XFQg0xWeO56rh0Lzmg4yNgVXsyzx808N0FsjJovipyBQpm1KWzYHc3b2Zw9Q
piD93JelZ4TzkKsNq/69CgfLV40OnAojNHvTZ1/vxuH7nqruhsqF3cfvalJ2
4TBz+0bA59VGoPzC3WgehUOmgJzq2biQ5+v2fsrDQUxMP3d6agTvww6V8hAc
bOgeA+YGI0h/dtcE+uBQEbP7xwthBDxyK8bVrjjQsrsUVrsIGKu/clOxAYeX
N/b450YT0OZVcWWjCw6Ota2GlEQC6vICfETrcYjJey4PyCJgMj4mrp+Jw8Wl
0ZEjNwi4yFmlek3DYWfJi2+ibxOQHeOclmmDg1EeLu6oJUC8crOHvTUOh5xK
vqtrIcD9D9N9sVQcuq4P0DO7Cfhirkc2aIlDUKTjgYleApL0jMHTFjhE1PyT
sa+PAGPQsNSVgkM9y24ERgnocW8VpS7CYVJeFXBnkgDOwQf1NmY45G/XJzG1
BHATtdxGk4X+8VSewkBAqDqBHE3G4f/fIqH/DYd/AXGXVkw=
       "]]},
     Annotation[#, "Charting`Private`Tag$12217#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwlz3s01HkYBvCJ4WfLVGMQxq6oqW1sEV12Tc375TRxZGyR0dGuMhqVtDaR
adMmCUk03UOtytYml/1OGpXMz2UyRpTbsZXELLmkEeU6GdbW55znvOf55znn
tRWG+4j0KBQKfzr/35DPJknKF+hlSertE1aTJLVa0aEsmoKvnF1oA890pAIb
9zT8OgV52os9O7g6MjnwBlXSNQnZQYv4ZksmSEXajb7GNh0kohRGmoOWXKqv
kUXoT0C1o2S88eUIGWP94OaM3jF48497zXX1IFlgNpmyY8cQkFNmlfL1XeSp
u/K2JzwN9HQnnNlw6xW5PNfV6RG7G7hJrwN09vVkyrEjYy2cDlCwW6qe00vI
2gx02oLbDttVdmVXfGLBovVKJSvwFWSlbmR7ZJLQuTKKyhx8Dk3MhX1X1TXg
XeRjucGrGWJEyQFbTZugKXiXXa5nE2T7faqJa3gBEf6znDpjGiCOudw07e1r
qKRZt6wyqYdG1RKxsEUNucsilsjKnsEKuYGv27ZOGLA5Ra+Lr4XZ0k37R292
AXsdv/Ss9Amc3DnFi5rbCw62Z2otR1TQyusWdwb1wRtRe3ZdZBX0T3zyVR3V
wAFxe1GBsxJmMkXR7ZXvwS0/vT5H+xik8xTBpu8HoJvTYNr+QQFWXy8PVNA+
AKPgB03G+wpgJGQQvgs/wsO5f13aYlQBsokfn79jDUHPSvuuh27lkJU7/Kcx
Zxg4Gx0jGw6XgeS1qYeOMwLsk09dhE2l4N80b5Fw1SgckqK9611K4WVJ0KyE
dWMQP0JjOnBJqNPy8gNgHFKkpEuFoxxCPWStY3wtzOlQqpPml4BAHlt3XPAJ
YrLpvd6LH0H2zhDBz14TcFwSEb2bXwznKelr6QIdaPWMXZPCH0K359AmX/4k
sEqpg2W5D2D22GYxDaagTXTIfOfYfaD43+z3s6Mgme7S9TNwH4ITfPvNMymI
HipwjcssAtHhn65V2cxAm4OkCtawDArF7X6x6TPQZUdxvWGQDCSyw1cvmuih
BYrxAXXzPbjP8GNmnZvuGu8X2z3ugdTByV1F00cpV2SXlapCsKhIz1Wf1kfs
tkox3b0Qym9YZ4roVLQ6VZLTXHMXKOEmS21OUNEJr9shb7bdhQvlUrZypgE6
8Hti60C/FEItwwrzjxmgozlzko2SpVD79Ei1mdYA3bJydGXaS4G/JtE09DdD
1GEwqNpUhYFz0L181gdDRBMJz70Ix2C1+BW2HTJEo0L/AMEvGMLT/P9YPWKI
7E2ighvDMDjIqZHBWkN0Pq+T+3Q3hiN17tRiPQJpPPMslMEY2mhvS3czCCTY
W+zx2B9Dod+2/McrCCSfI7f7CBh4e5q3tqwiUNC8kO/EXAxIwCMGvydQ5z5G
tG4NBkmF8RbrtQTaw+E8M3LBEH92ozqCRyDnhe+S7FZgAKf5Z20EBPJmejOE
32KoHvaZv3LL9H5wLKtvEYZrzcfveAYQ6KJeQXQkCwN1QlMcFUigGhXZkmiH
4eA3zYonIQQKE3ZlYWsMR80t3NS7CGTNdMJrmBg03MCSkVACRSlHKVWWGJYt
Hs+zDScQ4fx3YJv59D+93gtW7yPQeEZc2B4zDPr/5lzw2k8g3YbUB6MMDAYS
mpEwikB3WBW8eBMM0Z8RiP4Zhv8AhK5FRA==
       "]]},
     Annotation[#, "Charting`Private`Tag$12240#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwlj3s01GkcxgfzS2TLdFOjaIxCQxeMEL1vShS5laGirem6Ry7dbGw2l2pr
dRkREk3LapxQHUVbLt/3xBZKZezPEIYojayR5D6xaj/nPOfz1/Oc83CEoT77
1BkMxubJfHPNi29wCeM7xqTUYbYJX8wlTuPblc1SLlknzj9+4AiXsHs1a+Nu
cUnanb2Gc/S5ZK5+Zybba9JJ4WKd40bkjd2Go+9yjYhES+GY68IhKs7WApNY
DrlzcGF2kdiAXN9zQNeJa0gk03RxTfM8wr7ueC8qaj4pm59ZWRrEIrYrZEFi
t5lk2fkrf2aDNnHUk64JGtAhSVubsnbspkjoXvGgVHsq4R7/TSBZokbIE68H
NzYzyZkU/fhoRxUsv22ULnusRkbNX8cIhgYhMO7K37stJqDOSrla795n4OyT
tAa2joEiKT5labwSKk+q8/wCR4DFvPb1rK4CPCwurVm4YAiqLxqaL7nbDqtY
HQkVggG4VyUSSl40AS/wQyOrsR9OlE+P0neTwqDVsLb60c8Q5qq0OrysAtI2
rfBP9+yDXdZ+n0UP0qF06y+LXtt9AjJhc/PGwYdo56l5L5lXlPCOFRK237YK
JSY3ZF9n9ICoMcktKLUOSbepnfWN6AZVZ9C+hPpG1FY9hZ26/CNw4k1f/ctr
QzL2OUVstwIOjV0K34w7kGK2tCyk+gOcLj9WbaDViYQaReKf6jqBqVUs2zCs
QJv2OrBcWt7D8ModvqlZ3eiLRWxVpNZ7sBxUyqMslYjdKpra4PoO7PCN9aPH
PqGZjxVhLWc7YNn05Faz+30o5dVDZqS8HW55rs+up/pRV8+Ci77W7WDr6zC3
wP0LqpmS652Q+hacys8Pq0cMoP40ycfdum9BNiGwWP54EDXHSEwLz7SBnH2f
NmofQnrDmTYj09og2aCooJ8xggSI3Rxt0wqJIbesn1mPIq4jcvvZUw7rjni7
/+A9hq4y82oz41ogXHih1iVWhXJG5PzQgmZwei8cKkv/isCh/ozrSBPMV5WQ
8LvjiMe3DU5zbwKTQwKGqWwCBeVkzohIewOMgLEtomMM3LveONpO1QiWH2Ki
JjTV8Jfk4XravxFUh6ufVqeo4Yo+vq8OaYBQZ8doo4XqOFe8hchXNUClVG1G
V546nrWza3b+bRmwjZdmBVtqYM7VxLzfzWVw4vk2YcEDDezFOclqL6yHBP2N
TT+uZeIdLsEO++3r4Zp58WXdCib2Go8cefWchmL7hE7BUyYuXN3zqbuKBrMe
hWVGJRMXCXwcplbSEGVqmmdWw8SjDRkv11bQwDGx5DjVM3FORoP8rxIa+Del
eocVTJzr+jGtKJ+GkkTNTc90KJyfGNzde5mGbTkbBTozKGyXcWrV3Es0aCiE
/t4sCgd6NPzjcIEGbsDiNU1zKLxBW1sj/hwN49OtREoDCiMLEx4vhgY6pMhr
1koKczI5qZFHaPDpyiz2s5rcP9mmzA6jwWPw8oJ0PoUdy9Ou1obQUK0eTozt
J/sld6VmQTTwfB6J+OsorDlmqCXfQ4NBXV9uhDOFO/74tWWakIYJZ1Ra6kJh
n0d8NftdNNQs4j5xdqdwFQqwSQmY/JdcVnjeg8JDTlkuT7fTcHpehLjGi8Iq
eZ9kwJ8GT3PfU6wtFJ7Ta+W32I8G3+9Q+H/T8B87wG0E
       "]]},
     Annotation[#, "Charting`Private`Tag$12263#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwdzHs0lHkYB/Dx5pJhj2uXnWyapJLbZCJC75tTTRc0KUYWu2qoza37SiQ6
pE0qDiNCDTLboMwpxbLPL9lqbJEhhsbE1oshDHLXtOpzzvc85/vH96EfjPQK
xigUisd8vt2Qb3qYiPLdBhSX+5iqXclEbiq/IZmEiWxe+BWcTmEi2rBW08W7
TCTlmnfz7Jlo8bIePo3NRFMhgZejrtuhDqftJz8K7ZBk0fIoBXc9mqPvF61J
WI/MQ2r9YrptUM6hw/puZrYoqHl1lLm1BaLluD6IjbVAs4Uu2WXv6MiR0Raa
v3slsmeLjid3LEOuSySbQ8dNULy/q8eSisUokps/IaEuRSPLwjTMqgwRqmU/
zPMwRqOnH3Tz2vWQ7b2Vt9qqDJCVb7mZv6EOCriY9k+QtR6KflV/tYqlhejB
xe8D3uugPDOu85m96uhlDGbJCdBGQk5pICNNDXlap27+yUQLmUhHizllKtho
8OFGnY8G4l27InJ+NQOWAb3tBu0LUMtH5/6XGpMwwZyiYicxJDAqO3/07Rhk
72L43tqjhlLLt3L5JUqo2X9uxRsnCgrJN5hRFg5AYNzSBvU0FdAMa7QTRD2Q
niktyqF8AeqgQ5dpaTdIDqgleZ+dhbqyOw15yR3QVa9Jy7KdgTBTsLOKa4I2
WnJfwsAUKIN16Ylra6HPWPJ3RP0koNk1Ar+dN+Hggor835on4I35OFPV9gTf
xXUxYHWOg74+1/bMkXr8s3WCOFp7HBg21SW7m5tx2vvrC6U7PgNKKWbYPO/A
Dav6jnUmjUGd+6mq9ktdOK/xsXq0fBS45aE1nLYPuGLQ5Kr3hlHgF7zukFB6
8deawr03skYgbSBUs7BbgY9lF/cH6Y+AJFbT7s+hT7gsvnjto0QlFLo+O+X+
ZBhfMsV3mNZRwtPU++f2MUdwH5wmu+AwDLvyW4MUt0dxM1d89+97hmD58R7e
KuUYnqFe0sS/OAi6hcbqJd7juGBabh8p+gSGPoNvw/ImcHBpTdwxPQANQxHm
bNkkbmnvGJ7tPgC6teHVlxnTeKiAr3c2ux/q7g6yDI/O4MNbV11wmlOAQLAt
UVw5i3/OnGp966uApMOsqLSvc3jdiL23LuqDUX4w28NKhQvz9yH5xj6geoql
qyO/4kaBCuPSe71wppznIXOnEPSM9JI/rHrBk7VuxUQnhWDTYwz+e9QDRSf+
MjKKViN+ZoW7hGzqgcZXV65nUjGCrYqebvyXhG3pJ4/8+ANGPHIeVA6ISfDi
B1re0sOICh8vl4UvSQgM33/ijjFGzEhzG7bUkRBmxNEQLscIQa5U/qSaBFPO
6a1Vdhgh3NGfXVFKAqv7prvYDyNK08MHhq+RIHp44NrOAIxwyo3buDiVBEf5
ixrxLxgR4CltcUkhoYNW1ynmYsR2KnXBlWQSfCwa1okjMAK3XmNpGU/CjU2i
L88SMILOp2dFnyChpv35F7fE+f8xXUNFx0jozZUpnl7CCNdn2RlNESS46axI
gpT5ffV9iUUoCfVeGY2VmRihNWuqLT9EQrdqC8PxJkZ8uHO+U+cgCS2pS2Mr
cjDCq9JebdOv8z2L8050GyPEuL8Dz5+EVuv6T4wCjJh0K2A99yOhUBbdX1aE
EXPykeJxXxLCyyJarAQYsWiYyTHnkCC89w1GeH9Hwv+fcYA8
       "]]},
     Annotation[#, "Charting`Private`Tag$12286#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwllHs01HkYxmeGhFJTzFKNOUghJ6za1ajxFRZHdNy7LGEal+y6RRdFKzQy
ilmpVe1u6JRaSYWlyPtue1indpNopbZYW+7yYy4YzG+1+znnOc85z3n+ef55
TIUJ/pEsBoPhs6CPHvWRfgEy/sMJS7jvTx4pE+D+9NOROxoF2ND0Nq8uTIDl
/Xn3m1MX8oPF9tfebMNSyz1yi+lt+D6L+Wts/1b8LXjo1p/Mbfhsvaff/DpH
VNmfyNvq6ogzS47fzec7YI3E50zSXgc88szMclJhj4Gbbdx4vE1oKLD0PcG0
xsDWR6YJSdY4XHlW+8qGdRj/rXECu34dhuS4izDUFAPyprbwtM3QL70obLKX
iybmqcviU3jIlg41OTw2Qnd6U6xr8Woc8xZkiQM5KO7bGKgjNEQxaWuqubwS
u/MeRosHDJB59+AgO4ONF95sD2dq6aNfvHzeyUQPVaXDHzhBK/CmfJibz9LF
Ie/YOH0mG8MP81uu+y9GXPK65VKzHkYuvXQsslETJ3xS2Fm3lqCpbcJXWYUs
HEjwzI6d0sH1GuEu/GQGcul6u/pgbYxYznl3bM08iMMKL2WNaWFw5+Ou/O4Z
+JAobEzBRZiwllvteE4J+zROmjMua6JpewXK7svA0uiU/r2rGuj+QpZx5gUF
pgZRNmV3WCiy4SyWBo7C7QLj5R1dTHRxnUqp+WEAJJmtDgU8JhbCQy+PR32w
ZceYtyKSgb0B/scfvP0LPri52mzJp0FTGikSNXVC+c7upW5xamh9GiBcVdAK
awxDrby95kH6CdefVXsPhHX6i+t85qDEYVRzrd1P5K2oIiBj5yz4JkvMtUqb
yWZJhqpbpALn0tMO2WXt5OuY2Z7C4hkYnXq4crD9JXnsMttY0DoN3DzntOu7
e4hZirxdsWIaXs775UY96SMZVfrXemOmQLNEj2e4up+8iks4erFBCVSPsuUI
b4gkamw3fmCmBLcn/DgT/1HitDU6puOUAlrOjsd85jxOCirDRUqVHLL/NpFY
6UyQXovh9uRUOUwanjo6kjtJfNX3n7ySySD3/LsBjREZqd60xsQ6XQYjmTnL
i/YriEOSY0QJSwackRlhQZuSBBwaJDrSSdBu8C0J4k0TrHNiD1hNgliZf+54
9gzJ16pqY+IEXE3Xpc4/VZHuqnhmTMQEeIoVDcnL5sickfHZA9oTkHLuy+Iz
kfMkW+FX+XsFBbqv6s34ZWrS6MSdfb2bgu+7KjrrytWkdfSuPHEXBdO3b3h8
Xqkm2r8INmoFU5AmYibZ1y/0hcq9nwZQEE9PPbd4qiZOh83KJT4UGHDt+rRU
apLxs63c04WCstDdP17wo8kjm0JKZk0BJ7NDqreLJiO1V25KN1Dw8sYe9+wQ
mrQ4ll3ZaEWBeXWzKjGaJjU5Hi4x6ykIzXku8UinyXhEaHivCQUXl4YEDd2g
yUX+qsnXHAp2Fr34JuQ2TTJDLZPTDChQS/zj26ppEr9ys52xPgWHLIq+q2mi
ie0fGvvC2BR0XO/jpnXS5Iu5LnG/LgVeQeYHxrppEjvD6z+tQ0Fg1T+p+3po
ovYazLDWpqDW1GiIDNOky7Y5JmkRBeOSCo874zThH3xQa6BJQe72mVgTBU0E
0QpBPWthfwQ7QKqiia8sihnCpOD/32I4/28U/AsNe3zM
       "]]},
     Annotation[#, "Charting`Private`Tag$12309#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwlz3s01HkYBvCJ4WfLVGMQxq6oqW1sEV12Tc33y2niyNgio6NdZTQqaW0i
06ZNEpJouodala1NLvubNCqZ12UyRpTbsZXELLmkEeU6GdbW55znvOf55znn
tRWG+4j0KBQKfzr/35DPJoHyRenLktTbJ6wmgVqt6FAWTcFXzi60gWc6UJDG
PQ2/TkGe9mLPDq4OkgNvUCVdk5AdtIhvtmQCFGk3+hrbdJCIUxhpDlpYqq+R
RehPQLWjZLzx5QjEWD+4OaN3DN78415zXT0IBWaTKTt2DAFMmVXK13fBqbvy
tic8DfR0J5zZcOsVLM91dXrE7gZu0usAnX09pBw7MtbC6QAFu6XqOb0EajPw
aQtuO2xX2ZVd8YlFFq1XKlmBryArdSPbIxNQ58ooKnPwOTQxF/ZdVdcg7yIf
yw1ezRAjSg7YatqEmoJ32eV6NkG236eauIYXKMJ/llNnTAPEMZebpr19jSpp
1i2rTOqhUbVELGxRo9xlEUtkZc9ghdzA121bJxqwOUWvi6+F2dJN+0dvdiH2
On7pWekTOLlzihc1txc52J6ptRxRQSuvW9wZ1IfeiNqz6yKroH/ik6/qqAYd
ELcXFTgrYSZTFN1e+R655afX52gfg3SeItj0/QDq5jSYtn9QgNXXywMVtA+I
UfCDJuN9BTASMgjfhR/Rw7l/XdpiVAGyiR+fv2MNoZ6V9l0P3cohK3f4T2PO
MOJsdIxsOFwGktemHjrOCGKffOoibCoF/6Z5i4SrRtEhKd673qUUXpYEzUpY
N4biR2hMBy5AnZaXH4DGUYoUXCoc5RDqIWsd42vRnA6lOml+CQjksXXHBZ9Q
TDa913vxI8jeGSL42WsCHZdERO/mF8N5SvpaukCHtHrGrknhD6Hbc2iTL38S
sUqpg2W5D2D22GYxDU2hNtEh851j94Hif7Pfz46CZbpL18+g+xCc4NtvnknB
9FCBa1xmEYgO/3StymYG3hwkVbCGZVAobveLTZ+BLzuK6w2DZCCRHb560UQP
L1CMD6ib78F9hh8z69x013i/2O5xD6QOTu4qmj5OuSK7rFQVgkVFeq76tD5m
t1WK6e6FUH7DOlNEp+LVqZKc5pq7QAk3WWpzgopPeN0OebPtLlwol7KVMw3w
gd8TWwf6pRBqGVaYf8wAH82Zk2yULIXap0eqzbQG+JaVoyvTXgr8NYmmob8Z
4g6DQdWmKhI4B93LZ30wxDSR8NyLcBKsFr8ibYcM8ajQP0DwCwnhaf5/rB4x
xPYmUcGNYSQ4yKmRwVpDfD6vk/t0NwlH6typxXoE1njmWSiDSWijvS3dzSCw
YG+xx2N/Egr9tuU/XkFg+Ry53UdEAm9P89aWVQQOmhfynZhLAhbwiMHvCdy5
jxGtW0OCpMJ4i/VaAu/hcJ4ZuZAQf3ajOoJHYOeF75LsVpCAnOaftREQ2Jvp
zRB+S0L1sM/8lVum94NjWX2LSLjWfPyOZwCBL+oVREeySKBOaIqjAglco4KW
RDsSDn7TrHgSQuAwYVcWaU3CUXMLN/UuAlszncg1TBI03MCSkVACRylHKVWW
JCxbPJ5nG05gwvnvwDbz6X96vRes3kfg8Yy4sD1mJOj/m3PBaz+BdRtSH4wy
SDCQ0IyEUQS+w6rgxZuQEP0ZgemfkfAfIJJrxA==
       "]]},
     Annotation[#, "Charting`Private`Tag$12332#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwV1nlYTdsbB/DTPB5FaUITGhBJwi3WjkrRoLhSGpBTQqXQD01yo2hQqIuU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       "]]},
     Annotation[#, "Charting`Private`Tag$12355#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwV13k0Fe0fAHDr5bo3WlSIqCRCikSRZ2RJ9aJQIXqTXYSIkBZLoSxJVJJs
0SaRnb6juCjbRdleyS5Z5l5r1t/8/pgz5/PHc57zXefMtovuJvZcHBwcs+Tz
//f7oUBv22xtHIayaHFvtXGHSPWokjdaePmFiYHITC1cL5BoOCCsgbfuoBhd
F9LAP+6u9d/AUsXzfZ8fP/xHFZ9XYirsaVbCy239hTZ8VsK9vd+Je0ZK45+6
TEOveUvjuXmJSgU7RXDzk90ixk2b8cYvfTYCTQK4p+rBOLsEKn7e79PgsKsA
/k7zwoiXEhUPUOp4UUcXwH11GV4RX/nxS6nx1J2nqfgXS7FAfSo/Ht93ZrmW
hx/P7OXLzc2g4HrHYxWCvvLijB9Jtn91eXCRyfxHfn5cuF+8D3NNJgeedOrA
pHDbEvTS7vt9WJmDB08aVpdfL8FJ3z0HUmrnoIPh4v745hII17SeOvJoDoRO
e3g3714ClDSRHb5nDtLs9AXnwxah7ND4fK3TLKgWNZtq2SzA9tdfn+v9nYah
1eCNRu7zECC3dRvuy4bf2fHbi0znYX7xUOdeUzZo35ELv60+D99m28Y4lNjg
OhHGlOeeh9GME5FFwyxoVw5zyH02B9rXvJotrFkgMAyZuj2zoG+w5LXNnIAf
M1LUwScz4COxKm9BGYcEWknN8t0ZyOjUk2Y3jcGyjYyVoc8MbBVVqZxPHIMb
TM/uSNMZCNgyVWSgMgaC0ssqN9fOgDGf1fFahz8wHHB5IPThNDjo9nut//Ub
Lt0xvNBWPAWHvUeXFDYMw3NMhRX8bgqM/b8mjI8MwfNqYqdZyhQsiVr6z3wa
Ak4+vkLr8CmQKHsf1XZpCN7nTARRz02B/BmmQH3NIFT9l4A780wBaNQY1UYN
QEmMa2GdKxt8P5XUU/T7QMiM1u9ry4bAAtSiL9UHXe/GGpAlG9y7jlngC70Q
n/0gQtqADY9hu6J1Ti8E+Imaqu9kQ73YSV/5rb2Qrv7BXmeABTM7SgWjuX+B
rragTdx/LJA09HNU/dwDKkpeGsutLIgeTlR8G9gDGqo91zcyWCBa5TyWN/MT
OFYGZs1fsYDLq0xfaLQbLl/k5J7xYoG9WMY5sf4uWCyUWMxwY4GhacbjD2ld
0JXou+TiyILQqsSFx3Zd0H+aqrP3HAtoXhwNZsOdQI3w3Z6qwwL/hulyZ6ID
VvbYx85tZsGc7/aLlmvbISqv96diPQH38rmsnYNaoVWk4uvxWgJaFLvjNY1b
4Z+n/1h7VxHQt8np0hHxVngnx+YeLyfgs1iR2EBBC0w4Dxt4vifgThaHuddE
M3Ts3WKQHUfAq+6CTFsHJmyY9u4Je0BARb1/tOIBJrj1Hbp2OYqAsy6T13dQ
mODVOmVkGUZA/fz9sQcvm4DvrR4l9zoBOdXRQ93NjRDaqSNm5EhA/GVjhcLx
OtCbVJFvsCOA6Ayv8YmtA36xkz/PXiTAcU7aJ1itDsQb7bvuWhPwSUE/7HbQ
N6iQOytkbkaAw5Yi/9UtX8FpW8xilg4ZL80o6KZVNTwoj9Uv0SZAPU98soa3
Gg643Ke3IgI+/kxTOfOeAS9X5BlSmgSwBYV3H+JmwFja7h0SqgQkmhB2otmV
sGJGy3woS4C0YKUcQ+gziA+K4JRdBMi35nfJFFTASNV4ZtBOAp5I9nE3WFVA
t4xpYtx2Ai592Hxl/DUO18yTJSUlCDiQIX71c9wnYGhvKPuxhQCDSnuhusFy
2GlATYwXI8DuYxPTQq0c+oZbuveIEBBQGZ2+3FUKgYqc2bCBgGb9qKlj8sXQ
v90mrnA9ARd2PVYwv1UErV22moXryPuxhpt93wvBNZk7rl6IANeonmTHoALQ
tD6/c0CQgMczj8IudOTDquYPDS7SSwFbvzD35kNVhUG5GZ2Al/+duyXamwcx
Jeq0cBoBIVP2yhMH86A0RCm9UoAAQ6nuOLWHuVCXVnDjFJXM3067fumjH4B6
K88EpxBwTbroZ6rTO7jlZuWtSDpheLTYYdtbiFbO80rhJWAwqf04pes1bNY/
0ZbEQ8ALNV6B5pNZwDZu3CZD+tjdRI5FeiZIdIRuyucmYE3F7cN/azPAjdOz
boiLgPSptUfd9dMgcu+wdzjppT9/Fvt5U6FRY328MmlPp4vVuxgvIMq/Z0cf
JwE2r7SMrggmw/6Dlusfk04JEDmoGPsM7li9OW1GevbaPYvAzU/hBEW0bxPp
gvVSFf8+TwBMg/K2h4Psn2sJYUyZR3A+gp2ZTfqD0/fGxpxYsMv3+xpMes7k
a/lZzRhIsTTl/5d0w6NSjvrYezCfbHIGIy0Xm/uY/f4OSPTYv9pF+oTPyxKx
ptvAaxo/K0zaztf5x80hPwhg8Knwk2ZEh14rVvaAQZ15U07SL9yyHc5vsAQp
BhhxkJZR/sczWPQYChttFOElfWCmyLI5whkJpedlCpHWPrUg0m3jg+wnBVmS
pIvMKZHx8zfRobDno6qkUz0uDjVWhqDQZLWIU6TL/IJu344IRy2x1VVXSPvc
3r/N3jAKJaSbPnxCek/mpV648wDdyJ8fqSJdo7ssf2nwITqbiFfPkh40alqT
oxaP/N42jyiQ+eu6I2KdHvYYueUI6ziRlhGwu3C8/Skysbtdn0Va/QG3RbpM
EnqtJXtzgvTlANHgj17J6K+KovFBsn6Lpq0Rn3peoO/m+rt+km5Tv77lhVwa
WvsfZas62Q9v1plEJhumo5M5gWsTSHfUWoetemSg2tRyhi3ZP5KL8maD+ZnI
TrLBj0maP4tL060tC1lp7eDTJftPnqrXZTH/CgncmotWI/uz1jTczF79LSoy
MwkoIr11RVjlztl3qK02S0qLj+ynpwrNQj7ZKCKk0u8sPwGafVhKjnkOcuca
vl9BzoNuyCDX/ZhclK7EvOxIzst6piq1XiIPFee41q8j56m1x0OX8ToPaVOM
+73WEBBTvW9v/5ePqEz/QqbrWgJUsNGgFnYBWjjDma5Kzu8Zq7ruvsBClHZ9
ywAXOd9d2yQ4s/mLUOEV7Q2vyfn/zpFu7idRjE6f2u+xezMBRxOOSBA6pUiu
SPibMLkvpI8rxf2uK0XeY2wVblFyn+5E8qmny5Cs8uzGMXK/3BBgmZk4lCNM
RdZlfCt53i8pozgEkPhoRvCcJJnvR5ZPunhxFHNwkx/vNjLe16duaRzDkcGf
Tz0KOwh4pLnqntyIoyG632wWuf/a3YV5ljsr0HePQzqn9pHz0fR9n9rYF7Rp
I7fbLWUyv4cvi12Vq0S5ndlpuSoEORfjiU8dKtFI3Q0ZqQPkvlCQm3r2qxJ1
a7jQJDUI2MvSyQxqqUIa248XZukRwKO2b3XiYzUqX/hcSjlKAJ3LYH0BUY02
6XXfczQgwEzLtMZBoQZ1LGXe3HeCAK/nRQmhaTXoXv/siaGTZH0yCteWxdSi
JDwZa7Ii66lqvV3G8Rta3LHhiMV5Mp5XyYaPUr6hSZ6/rQP/EiC4z2h8susb
4r3kkcJtS8DDrUZzjifrkI32W59/ncl9lDUo66Bej8KrQ5Ujfcjv4SQvZy5P
I7J2o258E0uAUscFxcSjTHT7/NbSTPL7+E18E2PVnolwsV7Wy3gCuPcLi1uG
MNGvqy7c754SMNDGoU7gTDRvW3u6LZWsB/YqN+1gM8qSba9KySNAwL3AX0Wu
BTlS+nzmfhAgHCBZbcz5HcVgNgE80iy4+VjnB+fjdtQ23i10UYYFYn/u3T2T
246ytv/RrpBlQbhk7Of0unZkmmvsG6LIAiPi6pQiZwfaWyEwLaHGgg8tV9dM
O3cgN91H6YnHWeDOI21/+lAnSp4UHcq/wgKhlorYZz+6UOn6E2Nrqlngdfh8
77OVn8iZuk5ovz8bVP09TToD+lBDQOMZE8MpaGVHJI0kDCLqE7ZW8dZpuE/Z
MtFjP4LSfv25E0SfAZFOfeVQyz/IY6IxmbkyA3peEXHxShNIg+G65+TwLCTv
b8iysSXQ+PqZkw6/52CxUqhetIqFukR0qpZ+zkNg3JvPUQJTyJL7WoPH+F8o
DOcJ7HGYRoVvalJKFhZA1EXdcFPxDIoav3KlfX4RLr5S1ilgzaIU/bfLYkLL
UNil3T6qPY/w23GpuzeugL30Z59ov7+I47XFNHvzKrBlrQzUXi0g52eseD1R
DlyV+f1eDbGIvrBdioaTOPAVU8rvUallND3Kk+S0hxM/n/RElOq8Qp5vpcyU
ceKCXEWSda9WEVfE0UKfI1z4U8H2bsKZA9swGShR28KFY8/6UvlonNi6LNbI
0DlufHczimO94MQ2m+cJlPZy4zH2xyWDVbgwhnFPmoUXD+5ZUNYj08yFRQ/1
JUcv8uBOdsMNTHtuLHWAm/9BNC+umcNYieTlwTL1F3zXiVFww7gLRc5PebAv
TTFN4qkUvDb9tJ+IAi9WzTt9iK3KhwcJnfzeUcuLcUjbsGVwPlwtsulqpxUF
a6M/z9x1hh+/omda9WeRgv0t1XyT/psf77/nXvAzgQ/7ZbLnnJMX+f8zVHNf
To4fC/ZZFzHPL4BTS7gehDD4sdAd7Q1f4gRwaY7fa3UsqJiUyaXlKQkaLiO6
Er8wQsWKDe9Ws3JpuJGL1Z6KEAFs/8OIFDEtOl7jZnt0cSMNizKuMAjD6Pgn
Vvi1YBEallJgzp45QsdXvhpn0rbQsJXZl/8wj9JxPVrZ8hYpGibi+l4i7BQd
90qQjdLcTcPEj/TtnbWj46tfeg4HatGwixqum1vv0fGuRrnuJQcaZvDjJvVI
FB03uOr1JcSZhpmI/Vp+H0PHoz09MumuNMxTIWT83iM6vunXHSdxT/I+l2Mj
Osl0nJl6oFEjgIZZJWAnPubScW4/OSX/aBq2f+y7zfZ8On7djkVwxtIw18PZ
/jGFdDze1CcnPI6G6XnuzHMto+M2L4plnzyhYRs9JNBOBh3vSD2wUphGw3jn
ix0f1tDxQ+fm3qGXNMyoJC6W8xsd1+3wO1edRcOYMVyT3Y103D6Y8f7HOxpG
9Y2T+qeZjt/ofnDmfA4Ni9W4aFbSSsZjsW1xMJeGEUcvRci20XGtyKtJbvk0
rI33/ef4DjqeKRR9eKaQhv0PVYgVFQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$12378#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwVlHc4lu3/x+113xlRSUl2hNKQis7LpuyVBi2Sosh4knAbGYmovsYTUkbK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       "]]},
     Annotation[#, "Charting`Private`Tag$12401#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwVlnk4ldsXx83TeTmGKEOmSESIKMp+I/cSKkOFkswRUjIVJZWSmW6GrkKZ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       "]]},
     Annotation[#, "Charting`Private`Tag$12424#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxNz30s1AEYB/A7b3F+3i7WTmO0vCxN6EVeyuHaiZTeSInSiHlpYegOM86s
SzovXdiuOe4PS6P0spzzGue8zMZcLX+QmeM0Od3LjkQvq+fp2Z49++x59t0e
58Q7F5IMSCRS5K/+Pdm2bcx5FieI9Lcoh5pnQgTl4IbTdRmiXi44Lqh/5HAJ
D8zOaV3TSfm4X+sVnGwRgutja5WD3m2Y/+RpX0pTF9h7xPxuR8oYWC51I08Q
0+CaTAd60qkZsDHvvVdByWdwtn+DsLFlAdytfGYYSl0CD7MXG3VpK2DOXLCj
ccUq2Gp/ulSWpwIfDZZlSIhvYMm5zo539WrwixtMVXaYFlx0VSGIm9GBxdH7
GEaVenA0Q13+2m8TPG4vD6iWfcc89cVlz3s/wBlvFow2iB28DzS1CL5Jov9z
9Z5UhdlxMngoeSovlWQA9vTllrV8QhsXhEcUiQzBD/zkCVfSjMBh+W0qm1Bj
cLYHzy+RMAFPJ/RtVynQCqKLKpXsAid59szyOKZg2qSVW8B1M7D/cqpbgRsF
TORX5vavou3uk0MUg+ZgrmXhkPAhAfa1Yw4F3rYAR/FohZk+lmB7zttS0QZ6
74bQRDxpBWasjzq9irQG813Tt/RiNL0ua4fuagN2ZhTGX+KiBV7t7I86dFTM
osYljgq+Ji5+nNuLJseHao557AbPBlDaBx6hv1LPikqr0DvKqnpGDdqpjsaR
8tGJGvfYUQFa8ZxpONWKXnMoi5kfRpO0sjNNI2jrcSLk1hjah1V7cHECnfOh
mayUo/WVA62qBbRpsonw5SKadiKcn7WE9v8yWaxZQRcw5y/r19EVji4RnWq0
QJtCZ2nRPc2qA1t69ATriFP3JnrufL5d0RZa5S6hBG3/9++fsgX/BFyYE5s=

       "]]},
     Annotation[#, "Charting`Private`Tag$12447#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwtxX1MDHAcx/G7nuScHu6nWYzFkGHJswq/b3V2yPPzQ0IWNWJkpKcZZybk
8pCynTn1R5Pl2Uj8vqKraG2ZmP5Aa11idPSwi8jDPu/tvdeI+N3LE9w0Gs2i
v/8zfVCpqSnNrKDUTSxsjLIeU1BenJ+fXKSyFZSx8knNlMMWBWX6vpL2bnue
gjK2XVnnFNsUlAXrzrU9m1SqoNRduMSJVx4qKCfVDNhzK/GFgrLBHqyt079S
UJ7dNYwS5jYqKD0tT0MzDn9QUKaEX7RdLm5WUD5qu+oebWhVUFalt1zu3vFJ
QWl+Hznc8+QXBaXvqJ326gNOBeW0yOrkcv13BWX5kge37hd0KChvbDY5U+Z1
KSiz1jussY3dCsqy1SONHjkuBeVqY8exO2E/FJS1QxoizlT/VFDe6FjxMeTg
LwVl8t1mjx59n4Kydpb3wMgtGoZ0ZnCSo/9MLUOq3PbyQJLGjSGFzMg+WvzW
jSF5ZiyIySpyZ0gnwho2rd3hwZDmpZY6/aM9GVLKeEtYvN6LIb3axL9zHV4M
yaF/aLCX92NICSGP31nM3gwpsN43OGJjf4YU/jEpOCNYx5D0qTn7n3zRMaSA
49oox7MBDCnbJ7PSdkrPkGYEmCpnbR/IkJZaAjN3TfZhSEPM944U9fgwpKE9
Nq+yel+GZPz2POj2Ij+GlDdmZ6+rzI8hUf7ePhrjz5BGGDPjVmb7MyRr6PX0
N93+DGnpmpbO0bEGhrSh7ND5/crAkLRx0Z3TxwuG9C5Cd73itGBIXw2Li47k
CobU15ZbYDwrGFJQfqDZnicYUnzn2HXPrYIhOa6Z3F+WCIbUPuzomqYqwZA0
XdULr9QIhuRXq4/a+kIwpMlp5ya01AmGtO91obatQTAkV05FibNZMCTvbV62
my2CIQXOXpC3t1UwpPDP9Yc6PwmGlGFqWuX6JhjSyeGjYx50CIZk7UqktC7B
kB4XOsf1ugRDqkubGvToh2BI75elBmT1CobkHFuuk78FQ9L8bxBD+gNYlUu7

       "]]},
     Annotation[#, "Charting`Private`Tag$12470#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxFxX0s1HEcwPHf4cT5ebpYO43R4ixN6EEeyuHaiZSeSF2URsxDC0N3x4wz
65LOQxe2a477w9KQHpZzHOKch9mYq+UPMrvjNDndw45ED5vP97299/JIeXAl
1QzDsNi//5Pt1MFYZHFle5KOtc5FCCvBpvMN2WIZD2SGDY4dL+OD7Pz2daNc
ADLXZcKzbSKwMbFeM+zfAZJevBxIb+kF/cdsHnanT4BKOZUwhc+CdTmutNRz
cyCR/8mPU/YNzAtuEjW3LYF9mlfmkeRlcJStajZmroLchXA3YtUaaH84S64o
1IInwxXZUvwnKL3U0/2xUQd23WFo86IMYMlNtZA5ZwQl8YfoFtUmMJ6uq3wX
tAVOuihDahW/wC7d1RXfR7/B7PdLFpv4LjgZamUbfhcb2LP2QIba+jQBHEmb
KczAzEDfQF5F21ckkRMdUyI2B58EKZNvZFqAUUUdWsdIIpjnww9KwS3B2eSB
nRo1Uo33kuXSfWCqb/88n2sFUqbtqSG3rcHglQwqh0oC8aLqgsE1pPNjQoR6
2Abk2RWPiJ7iYKAzYyT0vi0Yx6cU5wTYgS7cD+XiTeTBTZGlZNoepG+Mu7+N
dQAFXlnbJgmS1pC7S/NyBD3oxUnXeEihXyf7ixEZl6DSezLJ4C1J6fMCGZKQ
FKk/5bMfnA8hdQ49Q/4gXxSX1yB3NTWN9DqkewOFKxcgU/TeieNCpPo1w3ym
HbnuWpGwOIrEDIoLLWNIh0k84t4EMoBVf1Q1hcz/3ErQKJGm6qF27RLSKs1S
9EaFpJyJFuQuI4O/T5fqV5EcxuJ10wayys0zpkeHFBrSaSwDsr9Ve2TbhJxi
nXDv20IuXC5yLtlGar2lpLAdJPY/J/AP9GpyOw==
       "]]},
     Annotation[#, "Charting`Private`Tag$12493#1"]& ]}, 
   {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.04]}},
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{-2, 2}, {-2, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.78305747959312*^9, {3.783057625350235*^9, 3.783057669752063*^9}, 
   3.7830577118241053`*^9, {3.783057762534898*^9, 3.7830578101113977`*^9}, {
   3.783057894752802*^9, 3.7830579652655497`*^9}, {3.783057999432942*^9, 
   3.7830580619718657`*^9}, 3.783058108501409*^9, 3.783058284971636*^9, {
   3.78314626598624*^9, 3.78314629495016*^9}, 3.783773574261845*^9},
 CellLabel->"Out[16]=",ExpressionUUID->"49bdc50a-afe1-48fb-a3d5-687e404484ca"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<separating.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.783058109558147*^9, 3.783058117830575*^9}},
 CellLabel->"In[17]:=",ExpressionUUID->"70c58c3d-397b-4dbf-9f3a-37860b67f962"],

Cell[BoxData["\<\"separating.eps\"\>"], "Output",
 CellChangeTimes->{3.78305811849198*^9, 3.783058288794607*^9, 
  3.7831462973940277`*^9, 3.783773577545328*^9},
 CellLabel->"Out[17]=",ExpressionUUID->"f7cf885f-3ea0-4788-8508-86e6460f5b13"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.783059292399296*^9, 
  3.7830592939735107`*^9}},ExpressionUUID->"fd5158e5-2088-49f1-80bf-\
987144c481d8"],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{
  "Equation", " ", "for", " ", "maximal", " ", "curvature"}]}]], "Input",
 CellChangeTimes->{{3.7814255786164722`*^9, 3.7814255788100157`*^9}, {
  3.781431090346231*^9, 
  3.781431096305417*^9}},ExpressionUUID->"ee9db8ba-078d-4f61-b2cc-\
a9c14c73a5e4"],

Cell[CellGroupData[{

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.7814249611992617`*^9, 3.781425035521216*^9}, 
   3.781507770784445*^9},ExpressionUUID->"e8e55f97-2f48-4261-b17d-\
139de126b47e"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"w", "[", "z", "]"}], "\[Rule]", 
    RowBox[{
     RowBox[{"-", "z"}], " ", 
     RowBox[{"Sinh", "[", 
      RowBox[{
       RowBox[{"C", "[", "1", "]"}], "-", 
       RowBox[{"Log", "[", "z", "]"}]}], "]"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{{3.781424954439734*^9, 3.7814249822082567`*^9}, 
   3.781425036996423*^9},
 CellLabel->"Out[10]=",ExpressionUUID->"7396f343-775f-4ada-9d7d-d51cf102c64f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Log", "[", 
  RowBox[{"-", "1"}], "]"}]], "Input",
 CellChangeTimes->{{3.7814253967196093`*^9, 3.781425397971246*^9}},
 CellLabel->"In[11]:=",ExpressionUUID->"8bbfe59a-0c63-4697-93ef-316a30bcd296"],

Cell[BoxData[
 RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}]], "Output",
 CellChangeTimes->{3.781425398607892*^9},
 CellLabel->"Out[11]=",ExpressionUUID->"c91a8d90-b28e-44c5-9d9d-794739a9ba48"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Sinh", "[", 
  RowBox[{"\[ImaginaryI]", " ", "\[Pi]"}], "]"}]], "Input",
 CellChangeTimes->{{3.781425534646332*^9, 3.7814255411291857`*^9}},
 CellLabel->"In[12]:=",ExpressionUUID->"9b4dbbe3-ac82-4ed6-81c9-089dbdd3af38"],

Cell[BoxData["0"], "Output",
 CellChangeTimes->{3.7814255416389933`*^9},
 CellLabel->"Out[12]=",ExpressionUUID->"a3f26071-9c11-461d-ac5d-215fff18ed3c"]
}, Open  ]],

Cell[BoxData[
 RowBox[{
  RowBox[{"Note", ":", " ", 
   RowBox[{
    RowBox[{
    "can", " ", "convert", " ", "the", " ", "above", " ", "to", " ", 
     "essentially", " ", "contours", " ", "of"}], " ", "-", 
    RowBox[{"w", "[", "z", "]"}], "+", 
    RowBox[{
     SqrtBox[
      RowBox[{
       RowBox[{
        RowBox[{"w", "[", "z", "]"}], "^", "2"}], " ", "+", " ", 
       RowBox[{"z", "^", "2"}]}]], " ", "using", " ", 
     RowBox[{"sinh", "^", 
      RowBox[{"{", 
       RowBox[{"-", "1"}], "}"}]}], " ", "expressewd", " ", "as", " ", "a", 
     " ", "logaruthm"}]}]}], ",", " ", 
  RowBox[{
   RowBox[{"etc", ".", "  ", "Mathematica"}], " ", "has", " ", "solved", " ", 
   "above", " ", "using", " ", "complex", " ", "values"}]}]], "Input",
 CellChangeTimes->{{3.7814311171770163`*^9, 
  3.78143120803013*^9}},ExpressionUUID->"566f5b5f-d199-4904-9ba9-\
ae124821a06a"],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{{3.7814311691304197`*^9, 
  3.781431173531006*^9}},ExpressionUUID->"024a8c84-60a3-4781-b7a0-\
92087bfe6d03"],

Cell[BoxData[
 RowBox[{"Equation", " ", "for", " ", "minimum", " ", "curvature"}]], "Input",\

 CellChangeTimes->{{3.781431100523024*^9, 
  3.7814311069082327`*^9}},ExpressionUUID->"fcd8de8e-7350-4385-a81d-\
632713f9869b"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"DSolve", "[", 
  RowBox[{
   RowBox[{
    RowBox[{
     RowBox[{
      RowBox[{"w", "'"}], "[", "z", "]"}], "+", 
     FractionBox[
      RowBox[{
       RowBox[{"-", 
        RowBox[{"w", "[", "z", "]"}]}], "+", 
       SqrtBox[
        RowBox[{
         RowBox[{
          RowBox[{"w", "[", "z", "]"}], "^", "2"}], " ", "+", " ", 
         RowBox[{"z", "^", "2"}]}]]}], "z"]}], "\[Equal]", "0"}], ",", 
   RowBox[{"w", "[", "z", "]"}], ",", "z"}], "]"}]], "Input",
 CellChangeTimes->{{3.7814249611992617`*^9, 3.781425035521216*^9}, {
  3.781431222067494*^9, 3.7814312308057833`*^9}},
 CellLabel->"In[13]:=",ExpressionUUID->"b2845a02-08b5-4ff5-9574-835cd662db13"],

Cell[BoxData[
 RowBox[{"{", 
  RowBox[{"{", 
   RowBox[{
    RowBox[{"w", "[", "z", "]"}], "\[Rule]", 
    RowBox[{"z", " ", 
     RowBox[{"Sinh", "[", 
      RowBox[{
       RowBox[{"C", "[", "1", "]"}], "-", 
       RowBox[{"Log", "[", "z", "]"}]}], "]"}]}]}], "}"}], "}"}]], "Output",
 CellChangeTimes->{3.78143123231002*^9},
 CellLabel->"Out[13]=",ExpressionUUID->"f9196454-72c6-45fb-8c84-1d05b819708b"]
}, Open  ]],

Cell[BoxData["\[IndentingNewLine]"], "Input",
 CellChangeTimes->{
  3.781507722737426*^9},ExpressionUUID->"4231aab4-2f2c-420d-a6ff-\
6ad4d4baebad"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Graphics", "[", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{
          RowBox[{"-", "t"}], "+", " ", 
          RowBox[{"0.3", " ", 
           RowBox[{"t", "^", "2"}]}], " ", "-", " ", 
          RowBox[{"0.2", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", " ", "t"}], "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", " ", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "Black", "}"}]}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", " ", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"t", "+", " ", 
          RowBox[{"0.2", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"4", " ", "t"}], "+", "2"}], "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", " ", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "Black", "}"}]}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Disk", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.13"}], ",", 
           RowBox[{"-", "0.05"}]}], "}"}], ",", "0.04"}], "]"}]}], "}"}], 
     "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(-\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1.5", ",", "1.5"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<p\>\"", ",", "18"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.3"}], ",", "0"}], "}"}]}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(+\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.3"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(-\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.8"}], ",", "1.6"}], "}"}]}], "]"}], "]"}], ",", " ", 
    
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(+\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1.8", ",", 
         RowBox[{"-", "0.7"}]}], "}"}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "0"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0", ",", "0.3"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.2", ",", " ", "0.25"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.2", ",", "0.55"}], "}"}]}], "}"}], "]"}]}], "}"}], 
     "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.4", ",", " ", "0.5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.4", ",", "0.8"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}],
     ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.4"}], ",", " ", 
            RowBox[{"-", "0.2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.1"}], ",", 
            RowBox[{"-", "0.2"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.5"}], ",", " ", 
            RowBox[{"-", "0.4"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.2"}], ",", 
            RowBox[{"-", "0.4"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.55"}], ",", " ", 
            RowBox[{"-", "0.6"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.25"}], ",", 
            RowBox[{"-", "0.6"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", " ", 
            RowBox[{"-", "0.3"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.15", ",", 
            RowBox[{"-", "0.15"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.1", ",", " ", 
            RowBox[{"-", "0.4"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.25", ",", 
            RowBox[{"-", "0.25"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.32"}], ",", " ", "0.2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.17"}], ",", "0.05"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.48"}], ",", " ", "0.4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.33"}], ",", "0.25"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.781504327600356*^9, 3.781504724952928*^9}, {
  3.781504766414693*^9, 3.78150501229871*^9}, {3.781505256654992*^9, 
  3.781505801238635*^9}, {3.7815059314731894`*^9, 3.781505970646572*^9}, {
  3.7831463066743526`*^9, 3.783146355339633*^9}, {3.783773697806175*^9, 
  3.783773741237155*^9}},
 CellLabel->"In[18]:=",ExpressionUUID->"8e386eeb-e20d-4db9-be1e-2eb40d698336"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJwt2Hk41F/UAHBbStGiQgu/ylKyRAstdKREiNJCQkJFSaIkJAlpE5GyZCk/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       "]]},
     Annotation[#, "Charting`Private`Tag$13068#1"]& ]}, {{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJwlxQk41AkfwPEx/0oHtbuuUiNHvHlI8aYL/f6pzVGp1JIlLB2TJNpemyMl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       "]]},
     Annotation[#, "Charting`Private`Tag$13091#1"]& ]}, 
   {RGBColor[0, 0, 1], DiskBox[{-0.13, -0.05}, 0.04]}, InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {1.5, 1.5}], 
   {RGBColor[0, 0, 1], InsetBox[
     StyleBox["\<\"p\"\>",
      StripOnInput->False,
      FontSize->18], {-0.3, 0}]}, InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {-0.3, -1}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {-0.8, 1.6}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {1.8, -0.7}], 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0, 0}, {0, 0.3}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0.2, 0.25}, {0.2, 0.55}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0.4, 0.5}, {0.4, 0.8}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.4, -0.2}, {-0.1, -0.2}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.5, -0.4}, {-0.2, -0.4}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.55, -0.6}, {-0.25, -0.6}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0, -0.3}, {0.15, -0.15}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0.1, -0.4}, {0.25, -0.25}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.32, 0.2}, {-0.17, 0.05}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.48, 0.4}, {-0.33, 0.25}}]}},
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{-1., 2.}, {-0.9922592718500609, 1.4979984993200892`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7815046994103947`*^9, 3.781504726469853*^9}, {
   3.781504770180545*^9, 3.781504813986349*^9}, {3.781504871934328*^9, 
   3.781504930865191*^9}, {3.78150496389415*^9, 3.781505013845086*^9}, {
   3.7815052890911083`*^9, 3.7815053189628763`*^9}, {3.781505353464468*^9, 
   3.781505403389793*^9}, {3.781505450947091*^9, 3.781505460507086*^9}, {
   3.781505492890285*^9, 3.7815055148183737`*^9}, {3.781505571326714*^9, 
   3.78150561107891*^9}, {3.7815056444608088`*^9, 3.781505665881983*^9}, {
   3.781505716526063*^9, 3.7815057460697613`*^9}, {3.781505781252795*^9, 
   3.781505802730321*^9}, {3.7815059639616127`*^9, 3.781505972449141*^9}, 
   3.783146357435161*^9, 3.783773742705776*^9},
 CellLabel->"Out[18]=",ExpressionUUID->"aaf73e9a-6946-4a6a-98d7-92cb5c0c1035"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<B0case1.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.781505817220688*^9, 3.781505842958857*^9}},
 CellLabel->"In[19]:=",ExpressionUUID->"be7809e8-4e5a-4ad0-b123-ce9459d03a75"],

Cell[BoxData["\<\"B0case1.eps\"\>"], "Output",
 CellChangeTimes->{3.7815058441139402`*^9, 3.781505976646228*^9, 
  3.7831463604824057`*^9, 3.7837737455660353`*^9},
 CellLabel->"Out[19]=",ExpressionUUID->"d176dcfc-ac5f-4d56-8ab7-d6cf1d2f2828"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Graphics", "[", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{
          RowBox[{"-", "t"}], "+", " ", 
          RowBox[{"0.3", " ", 
           RowBox[{"t", "^", "2"}]}], " ", "-", " ", 
          RowBox[{"0.2", 
           RowBox[{"Cos", "[", 
            RowBox[{"3", " ", "t"}], "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", " ", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "Black", "}"}]}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", " ", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"t", "+", " ", 
          RowBox[{"0.2", 
           RowBox[{"Log", "[", 
            RowBox[{
             RowBox[{"4", " ", "t"}], "+", "2"}], "]"}]}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"-", "1"}], ",", "2"}], "}"}], ",", " ", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "Black", "}"}]}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Disk", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.13"}], ",", 
           RowBox[{"-", "0.05"}]}], "}"}], ",", "0.04"}], "]"}]}], "}"}], 
     "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(+\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1.5", ",", "1.5"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<p\>\"", ",", "18"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.3"}], ",", "0"}], "}"}]}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(-\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.3"}], ",", 
         RowBox[{"-", "1"}]}], "}"}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(-\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "0.8"}], ",", "1.6"}], "}"}]}], "]"}], "]"}], ",", " ", 
    
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(+\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1.8", ",", 
         RowBox[{"-", "0.7"}]}], "}"}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.1"}], ",", " ", "0.2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.2", ",", "0.2"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}],
     ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", " ", "0.4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.3", ",", "0.4"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}],
     ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.2", ",", " ", "0.6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.5", ",", "0.6"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}],
     ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.25"}], ",", " ", 
            RowBox[{"-", "0.1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.25"}], ",", 
            RowBox[{"-", "0.4"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.35"}], ",", " ", 
            RowBox[{"-", "0.25"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.35"}], ",", 
            RowBox[{"-", "0.55"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.45"}], ",", " ", 
            RowBox[{"-", "0.6"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.45"}], ",", 
            RowBox[{"-", "0.9"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0", ",", " ", 
            RowBox[{"-", "0.3"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.15", ",", 
            RowBox[{"-", "0.15"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.1", ",", " ", 
            RowBox[{"-", "0.4"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.25", ",", 
            RowBox[{"-", "0.25"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.32"}], ",", " ", "0.2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.17"}], ",", "0.05"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.48"}], ",", " ", "0.4"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.33"}], ",", "0.25"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.781504327600356*^9, 3.781504724952928*^9}, {
  3.781504766414693*^9, 3.78150501229871*^9}, {3.781505256654992*^9, 
  3.781505801238635*^9}, {3.7815059314731894`*^9, 3.781505970646572*^9}, {
  3.781506247429137*^9, 3.7815062597318287`*^9}, {3.78150658677606*^9, 
  3.781506785118906*^9}, {3.781506830684667*^9, 3.781506866330078*^9}, {
  3.783146366465371*^9, 3.783146391221325*^9}, {3.783773748903821*^9, 
  3.783773792463173*^9}},
 CellLabel->"In[20]:=",ExpressionUUID->"ba2f6894-c96b-401f-bd7c-f25da73e4073"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJwt2Hk41F/UAHBbStGiQgu/ylKyRAstdKREiNJCQkJFSaIkJAlpE5GyZCk/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       "]]},
     Annotation[#, "Charting`Private`Tag$13688#1"]& ]}, {{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJwlxQk41AkfwPEx/0oHtbuuUiNHvHlI8aYL/f6pzVGp1JIlLB2TJNpemyMl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       "]]},
     Annotation[#, "Charting`Private`Tag$13711#1"]& ]}, 
   {RGBColor[0, 0, 1], DiskBox[{-0.13, -0.05}, 0.04]}, InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {1.5, 1.5}], 
   {RGBColor[0, 0, 1], InsetBox[
     StyleBox["\<\"p\"\>",
      StripOnInput->False,
      FontSize->18], {-0.3, 0}]}, InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {-0.3, -1}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {-0.8, 1.6}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {1.8, -0.7}], 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.1, 0.2}, {0.2, 0.2}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0, 0.4}, {0.3, 0.4}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0.2, 0.6}, {0.5, 0.6}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.25, -0.1}, {-0.25, -0.4}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.35, -0.25}, {-0.35, -0.55}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.45, -0.6}, {-0.45, -0.9}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0, -0.3}, {0.15, -0.15}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0.1, -0.4}, {0.25, -0.25}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.32, 0.2}, {-0.17, 0.05}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.48, 0.4}, {-0.33, 0.25}}]}},
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{-1., 2.}, {-0.9922592718500609, 1.4979984993200892`}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {
     Scaled[0.05], 
     Scaled[0.05]}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.781506238587562*^9, 3.781506262395134*^9}, {
   3.7815065951976*^9, 3.7815066792204447`*^9}, {3.781506714921446*^9, 
   3.78150678636327*^9}, {3.7815068400507383`*^9, 3.781506867744224*^9}, 
   3.7831463927929373`*^9, 3.783773793813527*^9},
 CellLabel->"Out[20]=",ExpressionUUID->"381478c8-ed06-466f-91d1-57c929a4356b"]
}, Open  ]],

Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.781504694498622*^9, 
  3.781504694518235*^9}},ExpressionUUID->"5918d0f0-fddc-4d56-aebe-\
754cce69f1e8"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<B0case2.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.781505817220688*^9, 3.781505842958857*^9}, {
  3.781506878536681*^9, 3.781506879242495*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"a00dd259-b664-4e01-9832-fa4ee133bff6"],

Cell[BoxData["\<\"B0case2.eps\"\>"], "Output",
 CellChangeTimes->{3.781506881181406*^9, 3.783146395767027*^9, 
  3.783773797014044*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"0a97e8ce-80e0-4ffe-84ea-dc0baf0afc3b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", 
  RowBox[{
   RowBox[{"Graphics", "[", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"-", "t"}], "+", 
         RowBox[{"1", "/", "t"}]}], ",", 
        RowBox[{
         RowBox[{"-", "t"}], "-", 
         RowBox[{"1", "/", "t"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0.1", ",", "3"}], "}"}], ",", " ", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "10"}], ",", "10"}], "}"}]}]}], "]"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", "-", 
         RowBox[{"1", "/", "t"}]}], ",", 
        RowBox[{"1", "/", "t"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0.1", ",", "3"}], "}"}]}], "]"}], "]"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.781513115677574*^9, 3.781513162655388*^9}, {
  3.781513319522894*^9, 3.78151335186452*^9}, {3.781513393790007*^9, 
  3.781513465745934*^9}, {3.7819386205315113`*^9, 3.78193862906172*^9}},
 CellLabel->"In[57]:=",ExpressionUUID->"4ee5bb38-7ab8-4a36-9edd-7f56ca045a37"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwd13k8VtkbAPD7vrziTUjJUmPPkn0NyXmVkISsjZBsNcokqVFDWSshb5K0
WCOShGyRzhNGtrKmQUmiNKQwP5Ttd945/9zP93PuPfds93nOlfE6bu9LpyiK
j0ZRnOvLNk6RY+n8V+Sh1ni9ol6GHOsFziqP5pGHnRkPTx0OkmNNmXipZvbL
wa0iHymRjXKspIuHFaRj5GBD8ukM/lOyrPT3IhZPh2Uhj29s+wMLGdY+I1DI
eSoDRUd+ya3IkGRd8ij58+U9KchbLcR6+VaMlbDlqLS6pAQ8E89uqj26llVq
zi8YobIO1GOTcnIxk2Wdu7ZPU0UQkh0H7h44xGBZBXvvtipjgtypi855CjSW
u5CEcErwKoi5sTEufPsiun2pcnrSmQE/VTsinOdm0dCxguiKEi7o1pncJlo8
jQz2FJvaX6RDVNxC9smsabSesdkrO4oOQnLfK/9OmkaDHgl9s+fp4FydXvf0
1DS63AhVhSF0uNW8jMa3TSNjHuUHe/zpYPzdX6+veQo9jLVdY29Dh4y+n18r
xr+jTI+QqoPidBhLjruxJW4SXbkhFRNfTQP/K4+0Y45Poq77/nHXKmmQlziq
8c1hEjFMjPzTy2jA4zTBO7VpEsmLhmfgIhrIgoZ5waOv6Kxp3zGNuzSYC3ds
+/hmAr0SOtkC8TQQcIg0W9EeR+z6jMwELxqs5b65dEFoDFlNKJ5fEKUBW/zW
9b4fn5FCiFj0kggNLB8rOuh//IyENh8Tpq+ngXFe6QaBis+IcVzjubAQDXa0
TufruX1G81fDZex5adDi+/W4W8EnFHrseYv5DwoMQlLqG/eOon6xYpu5txSo
X6iN3GMwinpk/d/tGqDgtmDs9j7ZUfRgz5oHKX0U3Ml+FyU4P4J8liJ/mvRS
8Nv+WL9P2SOoifubekE7BZnbGEj/50f0hxZ705c6CloSpFQVHg2jBrUBnoUC
Crjbc1xkbg+j69u7HiTfp6B2Xl9L/uIwirlobayZT0HdyFQX6+Awuvz8k1hA
LgWdlXfWvhYcRo7BY+ylDArcjvKmeQd9QGbuJ7hDrlNg8djqyrjxEHL9/Ev2
iwgKLl/lqmxXHkLHBg9duB1OQWC2NFRvGEJKw89kT5ynwFrgbKXVh/do/9nO
MJkwCqQ7vyik7n6PqgM3JKeEUGApqTBatmkQBczGLXYcp6C4me2V1zaA/rfz
+tfQgxTcW1xUns0ZQOWJqusCPSiID9Q55xA2gJLl3Jm+7hQMsq1TDdUHkGfX
jJ/jAQrmjzZsLmX3o90fdz+wdCHvu+AfsHt/H7rZGf8jxpbM9z8uK0+mepFW
j1+vpSkF4W/Lfzxv7UXvXNxkT7IosDP/Z643txeFFLQJZCAKRj781qXo2ouK
lALrF7ZToOtd2OBd/xp5XDkY3GRE3qfx4ZtRag+iOazHD3UpCKkXCNu4pwtd
POB8O12ZrLe64RlJ5S7UlzljziD2Ela7q7KqC+0XsTIIUKIALgd5+tR3Ipcy
2TGWIgXC4XbZNsad6Iv9M885eTI//qoBKxodaDmxrz9DmoK3bzbfyBLoQAXl
msckiNcPmo/e6m9Hlz2rdFKkKBhjHWJFO7Wjgtmbh65KUtBj18ncbv0KXX2T
KZmyifRXqUDKaHsbGpYvsvtbjAIW/9jThwutSGjhZq8v8eKyVo9OdSvSS1KI
/leUAqHEhwZ/bG1FW7al24sQNxyotO/TbkHvKtNzfEQoyO9PbVhWbUK3EkPd
DIUpUHrIvnRt4gV6yt3z799rKZgYnRk3LHyBTDVl884Qf6/UcKtReYGc3jk5
PxOioC287mSiSiNq+aLe5ChI9o/lpM4J9Qa0zm/KrJyfgk1FvBubv9QjC6Zg
5EHikKDABt3ceuQXvW+BSTw2sCRpsakeFTvbp/uuJv35kWTsvLoOTWcMXFZm
kv4uyZ23evEcCRQVJ7zjI+tNO7jKPuo5knMbakgiFgt+8uDWAiBqJayNIqbC
srfK9GPEf1JDYXwVBalHZBuNHDDaEWhbkk8sxNc+eabtGZLuZv12mJhddiL1
CK5F6iOjB8Z4SPtVM6LceTWobPyq9jyD1CuaREuEVaJ5NccBG24K9u+NEQ+f
r0CUb0GjJHHm2NMwvuAKVCYV0vGNi4IOSz2zi0fL0ZFBLuPrHKsym1TcHqPJ
0C7Xr3QKjni0dBX+XYqcQntkGonZk82ddk6lqPh0CJVJ7NnEMqXZliAtZWua
CzH1Q+8n7VIRMpju/9FJI/tbZ2e4WtRDtCCf4feYmAo1skg7V4jmVvxGrhNn
pos2WZ4uQLqBdYIexB2uNyWig+6jleCqmp3E0r7G7+nH8xF95fSpLcThcwem
m4/cQ8shGwUXKHK/9/qBtX65KHa//9cR4nAfX/873jnI95ZDbztxZtifj0MO
ZqPQyfaGfOLvLuv5WtyzELbtakohZrVOGLu7ZSK/R3t7Yog9dV2m2WV3kOO9
lGU/TnuXvq5kPb2FBnZHuf7Ksea5WM2/UhFz+HCJNef5lmxt41cpaFN2HN2U
42TbjIY3yYgdpL9Xn+OVrpPNH5KQ2fditioxZfra0WqCjfKOmrXJcdprefQq
YTIBvfpstLKRU//cPyuMcRnliL9XEuHYyjTA+5cLiP9wqKUgx/67z5noR6LV
nzzcmRyPsndsygxF0we6/Xg4dvCxuPs6GF0yVvTh4ngow0ZGwh/p3893pHFc
CCtx4k5IO/DeVorjS7rnDGZ24rLVgfz/mbauPS3SB2/McuriOFzuyagTPQgr
UfmX6BwPeB0Oe34Gq2RXqTM449sh4+ONw7H+/b56XmLg8SoRT4vGdu/dLdZw
6i/QLYfPXMLF5alVwhwrj3fXOsXjiZ2DG8SJhzw0wp3F2FjfIuqQNKf9jKVt
+xlJOFnm3Q0ljve6B41MXcOifaZPtDj31/z4Y+HddSwuyvvXNk79gmpWWvMN
fEbxYrU5Z72NqR2tZTdx79yGm/ac+zVUi6IzbuNXG4Q8D3LG5ydu2BKbhk0f
twoEEAfi3D/DijLxS+Np6TiOpf85PJOdhZWyhaNuExd7dvNq3sjGPMGeLYWc
55OV+JfP5eA5/llGF2c/uS3hxKBcXKo5Pz9KLL1md+uY7z3cEXLn1c//+vd7
7NSefPz6lbmUItm/rJpz8Vkm93E5D/9NE85+xoEXxbUKcFT51LQzpz6xkctL
pBDTre+aXeZ8Hw03fX8deITz+w/ZLBBfuiv8VMGvGJ+T+1Ipzvn+9mt5xAwW
44qc+4sGxFVNQtXfX5XgqZQAkbPEBil8YxFFjzGtcOdJHvJ9N8VZdsgqlGFd
le5cFeLM9bVf8tPKcNvS30X7iIG2ecEnvhzLFH43zeR4RT8z/Uglfji3xs2C
xA/2DVcf/zeV2C9adWsgJ758VHKRMq/C52teN90k7ghp5tol9wTX8X1f840T
bz4dXxfxthprhZ4QzibxSfP8VHmT1TOsVOOaoUziWbGokZ561TP8Viqz0J3Y
ruJ6c9hmjD0mjH9LIlaSOPXbwArGGma1k0vEwau9Gc19gBW8SiTf8ZL8OHXM
PzSuDscIepTWkPjLrRCzJup5HS7WOxbxkzhQ1lPp/Fwd9tRYnjck8Vp6aeS9
i3c9ztFlDFUTZ1pkCcQbNeB+EbHIBhLfzcRyNjE+/4XjdPVqZgVIPl77e6Cf
QTM+ojpj2LOOvE+o7kn6iWbcf1vrkPp6ct7wSEhoLWjGtilNKJa4QYd3hv5L
C75nISZjSvJV6NHY2C9UK744tez3ZAMZbxD8fqexDb9csLzRKk7mS0t/9Sf5
Dqypzed6kuRXJtfyQierA3t+rr/4kfjVzpe5VW4dOL3I3cNRhoIcSVXt08kd
eFrrDLeBLAVJsxPxpVydeF/PcaVVJH8PVjMMdT504nD9yycaSH5n9yXvOZra
jTdanlSt0iD5ba9RzMeSbpz6Z3iHjibZb/IW4S6t3TinznPxEbFSdnKD9nI3
ftHr+s99LQp2zIa3Vnj3YHpP9IYcHTIf6a7zs2qvsX/RvH/JVnJeEp8j+agX
85lwjauR88zip6O+V3v7sN1wsWG6PQW32pOFxab68OqHHyLMHShoXKt2/Nbq
fnw9Xt7xG7F8lJJpEqsf806yr+9wokDinslVm4J+PNo0GvmNnKfGavNkF0MH
sO/IYexFzl+8prtyjaXe4f8VB8UXHqFAJk6pfUJlCOtqCuQ/JefBb3YmNsEG
Q/i6lNmhCHJePHAqkP7TbAjbzmknmEdSsNnEWIDyGMKNjfrGXVEUfIl80T6b
OITHQp5/m7xAwdkzb/sTZ4bwP6ZvgrcnUFD5OHL89JMPOBe8WWq3KDi2cOX0
XtZHbNvMX2tVTkF0fXCLJN8nnKQdErk4TvYfX80b8/kx7PdvvEm5Kg3mtQ44
pd4dxyEfRc/eDaCB9uzkYJj2JJZQ4w5dXUIDQ1a62c/g71ghrL5/fIkG6gIp
75UfT+HhSYXpTks63LM1y+1lzOCmdE3xDWl0MHAy3lBq/S+mF808zpqmw476
2Hn6mf/hjY9ST5SaccGbFWc1jepZ3M9a2TKdwQWDEo9fyw7P4bN8KjwCc1yQ
IllROkP9wDIZh4QkbLjh2u/3dF/o/sRJPHIBpkXcsDNon/WafQvYovqa63E+
Bpz2iu+0iFzEud+2V+AABuwY9Zp7dmcJd9IU00raGCC++BROP1rGLnGFCx+2
8IDiMWdK6c0KVh9aZ6adxAOU24IDO5gC4wDusvQZHtD+HBG2sooG3/lZM7oe
q2DxREtjyw0aHJsUffvyxSo4vmt7uOwvdPhVzV5TQoUXmrpogl8K6WC9xdgx
+QYvSMhvuRugzQVefLY27CVeCGn91au0jAvauqs+bfHig6sbdw8cNOWGwwE+
/j/a+eCmak2iUAM3qE2IX+HeyoQao6ufnBu54X5s23CnAROUv45ppzVxw5vI
JdMMIyaEKSkVKr/khpr0dikjEybIKGrL7Ojlhjibsf2Bu5igl9klemKMGw5q
JzwbdGDC02urrF7wMyB/ftisPpAJv+bvduYXZJD/ROWRq0FM4Brz2r9vLQNu
L6QmeAaT/1+3zSYDIgwoH/y8vPQHE5YFdNiTkgyw6V90NTzPhNe/V9it02KA
+5tnsyUJTLD/kl3josOAc7wHtkYkMsFmNnHTHT0GSObNRthdZUIL/TTIGzGg
f0pG71syE1Tsn7D1djLgqx1tndodJkh2Tz04s4sBKX/uu7uYxoSVXai21oIB
DmXx29symPBSWq5ulzUDsGZ14tG7ZHwpz8pjbRgw45dnsS2XCdFiZzJe2pF1
Z5/iW53HBFtVp/NrHRggoiT7uj+fCU7/FQY8KOAUJvwfhwXQsQ==
       "]]},
     Annotation[#, "Charting`Private`Tag$20629#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[0.368417, 0.506779, 0.709798], AbsoluteThickness[1.6], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwlj3s403scx7fZL5FT1oWaoplCowsmtPX5pkSRW21UdGpdz7NcujlxckKX
U0eXidCideZonlA9ik657PfEKVYqc34bYURpckyS++Ko83qe9/P66/1+njdD
EBW8l0IikTZN5ptrX3yDiZO+Y4PKObNt2RIm7jm+TdesZKK1ksJj+w8zcXqv
Yd2pW0wkvrPHao4FEzez6JTSA5nILC1GYnLMGn/jvv7Iu3xrJDPScvO9Gbie
saXINomB7hxYkFsiscSv795v6sm0QrJppqi2eS5Ov869Fx8/D1XMk1aXC2m4
23K1UOI7Ey09f+XPXLkxzjVXrhYOmKC0LU0523dheNQeyaDSeCpiHvuNL1tM
xvEngQ9ubKKiMxkWyQlcvXzZbess9WMyGnV4ncgfGpSHn7ry9y7HCah31q0y
v/dZztgraw1vHQNtWnLGkmSdvPoEhRUSPgI06rWvZ021cn/HS6sXzB8CxUUr
h8V32+UraR0pVfwBuFcjEsheNMlZ4R8aaY39cLxyeryFr1I+6DxsTDnyGaJ9
dM6HllbJxRuXh2YF9MFOl5DPogdZ8vItvyx87f4J8AnXmzcOPIQdJ+e+pF7R
wTtaZPQ+txpITW/IvU7qAVFjmq8wsx6UW8lnebHdoO8U7k1RNUKbYgo9c9lH
YCTbvfqX1QZq+jltUrcWDo5ditmEOkA7W1kRqfgApyuPKiyNOkFgUCL5qb4T
qEal6vXDWti4h0PzbnkPwyu28zJzuuGLY1JNnNF7cBrUaeKddEBvFU1t8HkH
7ujGutGjn2DmY210y9kOWDo9vdX+fh9kvHpIjdO0w62AdbkqrB+6euZf5Lm0
gxuPY1bk9wVqp+QHpWS+Bc/K88OU2AHoF8s+7jJ9C+oJvuOyx4PQnCizKz7T
Bhr6fcK6fQjMh6WuI9PaIN2ypKifNAJ8oDcnuLZCauQtl2cuo8Dkgu/PARpY
ezjI74egMbhKLaiTnmqBGMGFOu8kPeSNaNhRRc3g+V4wVJH1FeQc1RmfkSaY
py/DY+6OA4vtFiH2awLbg3ySnXoChHnSGbHiN0AKG9ssOkpCvetsEtz1jeD0
ITF+wpCMvqQPq4jQRtAfUjxVZJBRVR+bZ4I3QJQXN8F6AQXlSzbjmpUNUK0k
z+gqoKBZO7pmF95WA91mSU6EkwFiXE0t+N1BDcefbxUUPTBAgYwTtPZiFaRY
bGj6cQ0VbfeO4OzzUME1h9LLplVUFDgeN/LqOQGlHimd/KdUVLyq51N3DQH2
PVqn7GoqKuEHc6ZWExBvZ1dgX0tFow3ZL9dUEcCwdWJ4qqgoL7tB81cZAeyb
SvNDWirK9/koLikkoCzVcOMzEwwVpkZ0914mYGveBr7JDAy5Z59caXaJAAOt
IDSIhqFw/4Z/OBcIYIYtWt00B0PrjY0Nks8RMD7dWaSzxBA42rJYiQQQkSWB
s1ZgiCFlZMYdJiC4S1oa4jy5f6JNlxtNgP/g5flZbAxxK8VX6yIJUFBicBuP
yX7ZXaW9kABW8CMRey2GDMesjDS7CbCs78uP9cJQxx+/tkwTEDDhBeXl3hgK
fsQme+wkoHYh84mXH4ZqIMw1I2zyX3pF8Xl/DA155ng/3UbA6bmxktpADOk1
fbKBUAICHHgnaZsxNKfXOWRRCAG872DofxPwH5/cRoQ=
       "]]},
     Annotation[#, "Charting`Private`Tag$20652#1"]& ]}},
  Axes->{True, True},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{-10, 10}, {-10, 10}},
  PlotRangeClipping->True,
  PlotRangePadding->{{
     Scaled[0.05], 
     Scaled[0.05]}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.781513145178166*^9, 3.7815131640921917`*^9}, {
   3.781513337922101*^9, 3.781513354242908*^9}, {3.781513386414575*^9, 
   3.781513413534029*^9}, 3.7815134661305447`*^9, 3.781938368920266*^9, 
   3.7819386309062843`*^9},
 CellLabel->"Out[57]=",ExpressionUUID->"efeb05e5-d400-40d5-ad6c-1680b3acc53b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Graphics", "[", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"t", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}], ",", " ", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "Black", "}"}]}], ",", " ", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2.2"}], ",", "2.2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}]}], "]"}], "]"}], 
    ",", 
    RowBox[{"Graphics", "[", " ", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"-", 
          RowBox[{"t", "^", "3"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"-", "1.2"}], ",", "1.2"}], "}"}], ",", " ", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "Black", "}"}]}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Disk", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", "0.04"}], "]"}]}], "}"}], 
     "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(-\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.7"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<p\>\"", ",", "18"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.3"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(+\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1.7", ",", "0"}], "}"}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(-\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1.5", ",", 
         RowBox[{"-", "1.5"}]}], "}"}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(+\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}]}], "]"}], "]"}], ",", " ", 
    
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.8", ",", " ", "0.03"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0.03"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1.3", ",", " ", "0.03"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.5", ",", "0.03"}], "}"}]}], "}"}], "]"}]}], "}"}], 
     "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.8"}], ",", " ", 
            RowBox[{"-", "0.1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.8"}], ",", "0.1"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.3"}], ",", " ", 
            RowBox[{"-", "0.1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.3"}], ",", "0.1"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", "  ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.8"}], ",", " ", "0.3"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.6"}], ",", "0.5"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.1"}], ",", " ", "0.85"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.9"}], ",", "1.05"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.82", ",", " ", 
            RowBox[{"-", "0.5"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.62", ",", 
            RowBox[{"-", "0.3"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.95", ",", " ", 
            RowBox[{"-", "1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.15", ",", 
            RowBox[{"-", "1.2"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.781504327600356*^9, 3.781504724952928*^9}, {
  3.781504766414693*^9, 3.78150501229871*^9}, {3.781505256654992*^9, 
  3.781505801238635*^9}, {3.7815059314731894`*^9, 3.781505970646572*^9}, {
  3.782812088427593*^9, 3.782812292278202*^9}, {3.782812326627961*^9, 
  3.782812358716744*^9}, {3.782812395879417*^9, 3.782812735577106*^9}, {
  3.782812831431417*^9, 3.7828128357394*^9}, {3.783074435613171*^9, 
  3.783074459106721*^9}, {3.7831464004869223`*^9, 3.783146420273612*^9}, {
  3.783773802316209*^9, 3.7837738328459177`*^9}},
 CellLabel->"In[22]:=",ExpressionUUID->"29ea929c-d116-4a86-931c-0a1d7a73b2cd"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJxFzltIEwAUBuCpqRhlD7m0zJWuEcMwHZiBjkgyNDVw3TRc2jZjiKY9OHEm
amniBRtms2ZqSk1LlOZkIt7bvOAymTlypqLLhpep081teKNCPOeHw/m/t9+T
lcJIsCUQCJH/7v/fj7XnoEnCiy4F7ljArAqXZJ4VrfChTuoN6AImo1Uzh3bu
+MCVytGneWGqRwXoAH1Z3YgzOsjXmh3lZAZLz8rjqMRNcELt19tKign8J6M8
j+xlBP/cU8pGL26AK36pyTTqOrgs1EX84LwBvCdPvdOdvApOEzPHvTl68Pc5
YvTVrCVwFT3AYblmAewUtku1EenA0U2ljB7ZPPhan8Kw+FkLFm+y2xsaZsHj
9lVHz5RNg4XZHa/6czVgj8ZUcqdMDZ7xT6kuFqnAJ+xyphzISvD27s2Xwko5
uP7xQ78vv2Xgttq9TyOvq8GJXM65975VVw7cHVcyGvesDUxJGWtrjJKDrWvh
krQ8JZifLshJH1KBaSHzJE6hGiyRrqrSKzXgxFRWZiB3GuxutuEuC2bBnEPN
7yKEWvBwe+k3+4x5cHnP8AtGng6cmRQYZElaAOutwYOOEUvgXvXHqcZbetwT
Q1+pv7wKtnN1U7iTDWCjIfbpSco6+AkpiCYnboA9TaFNslNGcLyHgXLX2YT7
ZaxC7130W4ttyw2CGcwsoU8QN9AXhFM5kWb0Vk0mNX8L/UbazjfZWsBjk/4e
P46jr1N9WAJ/tM8ASX84A70z2lUenIVWamLp/Fw0d0VUuliIrnNx9RsSoV3Z
x3j5nWhdUjOpqxfdyoscNCnQjKJiN84IukTi2BE8g77fIWbztWhqf8iRFh16
YOI503MNXa71cogxotn6vmaBBU0zx98b2kbvxwr+CyMSUI4=
       "]]},
     Annotation[#, "Charting`Private`Tag$14306#1"]& ]}, {{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJwtmfc7Fo4f9WmIJBkpo2GTzJKW+52RZBWqT1JRyGpYZe+9d/bIyEg2mffb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       "]]},
     Annotation[#, "Charting`Private`Tag$14329#1"]& ]}, 
   {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.04]}, InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {-1.7, 0}], 
   {RGBColor[0, 0, 1], InsetBox[
     StyleBox["\<\"p\"\>",
      StripOnInput->False,
      FontSize->18], {0, -0.3}]}, InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {1.7, 0}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {1.5, -1.5}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {-1.5, 1.5}], 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0.8, 0.03}, {1, 0.03}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{1.3, 0.03}, {1.5, 0.03}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.8, -0.1}, {-0.8, 0.1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-1.3, -0.1}, {-1.3, 0.1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.8, 0.3}, {-0.6, 0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-1.1, 0.85}, {-0.9, 1.05}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0.82, -0.5}, {0.62, -0.3}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0.95, -1}, {1.15, -1.2}}]}},
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{-2.2, 2.2}, {-2, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.78281206889734*^9, {3.7828121011255074`*^9, 3.7828121809631863`*^9}, {
   3.7828122182276278`*^9, 3.782812235094853*^9}, 3.7828122941769257`*^9, {
   3.7828123321149387`*^9, 3.7828123612476587`*^9}, {3.782812411217737*^9, 
   3.782812441411045*^9}, {3.782812482320581*^9, 3.782812499376576*^9}, 
   3.782812529577547*^9, {3.782812572113407*^9, 3.7828126567249413`*^9}, {
   3.7828126899346437`*^9, 3.782812737136031*^9}, 3.782812837444139*^9, {
   3.7830744397204933`*^9, 3.783074460520535*^9}, 3.783146422735435*^9, 
   3.783773834163554*^9},
 CellLabel->"Out[22]=",ExpressionUUID->"0dd987f8-bce3-4c5f-9769-69ac1862a185"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<nontransverse_right.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.782812844678636*^9, 3.7828128693731337`*^9}, 
   3.7828130162717113`*^9},
 CellLabel->"In[23]:=",ExpressionUUID->"fc68f679-3efa-4186-86ab-9ef2c28b3c83"],

Cell[BoxData["\<\"nontransverse_right.eps\"\>"], "Output",
 CellChangeTimes->{3.782812870937212*^9, 3.783074463697274*^9, 
  3.78314642585886*^9, 3.783773836945421*^9},
 CellLabel->"Out[23]=",ExpressionUUID->"e6e4a9a5-a422-4dbd-841d-0693728f6e4b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"Show", "[", " ", 
   RowBox[{
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"t", ",", "0"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "5"}], "}"}], ",", " ", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Darker", "[", "Red", "]"}]}], ",", " ", 
      RowBox[{"PlotRange", "\[Rule]", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "5"}], ",", "5"}], "}"}]}], "}"}]}], ",", 
      RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{
         RowBox[{"-", "0.3"}], " ", 
         RowBox[{"t", "^", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "5"}], "}"}], ",", " ", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", "+", "0.8"}], ",", 
        RowBox[{
         RowBox[{"-", "0.3"}], " ", 
         RowBox[{"t", "^", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "5"}], "}"}], ",", " ", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{"t", "+", "1.6"}], ",", 
        RowBox[{
         RowBox[{"-", "0.3"}], " ", 
         RowBox[{"t", "^", "2"}]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", "0", ",", "5"}], "}"}], ",", " ", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", 
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"t", "^", "2"}]}], ")"}]}], " ", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", " ", "0.7"}], " ", "t"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"t", "^", "2"}], "+", "5"}], ")"}]}]}], "+", "t"}], 
          ")"}], "/", 
         SqrtBox["2"]}], ",", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"8", "-", 
              RowBox[{"t", "^", "2"}]}], ")"}], " ", 
            RowBox[{
             RowBox[{"Exp", "[", 
              RowBox[{
               RowBox[{"-", " ", "0.7"}], " ", "t"}], "]"}], "/", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"t", "^", "2"}], "+", "5"}], ")"}]}]}], "+", "t"}], 
          ")"}], "/", 
         SqrtBox["2"]}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", " ", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"8", "-", 
                RowBox[{"t", "^", "2"}]}], ")"}]}], " ", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", " ", "0.7"}], " ", "t"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", "^", "2"}], "+", "5"}], ")"}]}]}], "+", "t"}], 
           ")"}], "/", 
          SqrtBox["2"]}], "+", "1", " ", "+", 
         RowBox[{"0.1", " ", 
          RowBox[{"t", "^", "2"}]}]}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"t", "^", "2"}]}], ")"}], " ", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", " ", "0.7"}], " ", "t"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", "^", "2"}], "+", "5"}], ")"}]}]}], "+", "t"}], 
           ")"}], "/", 
          SqrtBox["2"]}], "-", "0.5"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", " ", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
    RowBox[{"ParametricPlot", "[", 
     RowBox[{
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"-", 
              RowBox[{"(", 
               RowBox[{"8", "-", 
                RowBox[{"t", "^", "2"}]}], ")"}]}], " ", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", " ", "0.7"}], " ", "t"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", "^", "2"}], "+", "5"}], ")"}]}]}], "+", "t"}], 
           ")"}], "/", 
          SqrtBox["2"]}], "+", "1.5", "+", 
         RowBox[{"0.17", " ", 
          RowBox[{"t", "^", "2"}]}]}], ",", " ", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"8", "-", 
               RowBox[{"t", "^", "2"}]}], ")"}], " ", 
             RowBox[{
              RowBox[{"Exp", "[", 
               RowBox[{
                RowBox[{"-", " ", "0.7"}], " ", "t"}], "]"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"t", "^", "2"}], "+", "5"}], ")"}]}]}], "+", "t"}], 
           ")"}], "/", 
          SqrtBox["2"]}], "-", "0.8"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"t", ",", 
        RowBox[{"-", "10"}], ",", "10"}], "}"}], ",", " ", 
      RowBox[{"PlotStyle", "\[Rule]", 
       RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Disk", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", "0.1"}], "]"}]}], "}"}], 
     "]"}]}], "]"}], "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7830570278301687`*^9, 3.783057033651314*^9}, {
  3.783057077730133*^9, 3.7830570813001328`*^9}, {3.783057141502367*^9, 
  3.783057167929049*^9}, {3.783057207063774*^9, 3.783057245811728*^9}, {
  3.783057279637924*^9, 3.78305737043848*^9}, {3.783057406708294*^9, 
  3.783057452722275*^9}, {3.783057556173997*^9, 3.783057668124653*^9}, {
  3.783057700353292*^9, 3.783057808523501*^9}, {3.783057841555038*^9, 
  3.783058060179592*^9}, {3.783058238043077*^9, 3.783058283329668*^9}, {
  3.7830600394704857`*^9, 3.7830601739989233`*^9}, {3.783060236750881*^9, 
  3.783060407244438*^9}, {3.783060483876552*^9, 3.78306083280832*^9}, {
  3.783068494053381*^9, 3.7830686128844833`*^9}, {3.783068739886004*^9, 
  3.7830688293060007`*^9}, {3.783146428040503*^9, 3.7831464454733152`*^9}, {
  3.783773842243449*^9, 3.783773876424571*^9}},
 CellLabel->"In[24]:=",ExpressionUUID->"8d652780-fb49-4cef-b672-1a80a45cbf3b"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd0GtIkwEUBuC1eSmdOq0fFTmnTixdERkxM01SZKkNEjVGSc5a00ynotTa
IPCHOtB0GpaamqB2sQTtK/LSEDfIze3LZmVJiahls1XK3BpT14XgHNoLh5fn
3+ENzpGkiagUCuXEn/vbrokZPDNkChIc/d95Lpa6WOHiJhffd/EAWB6eS7m0
Twfmy+I55pJJcEZwUxnR+x7sVA0tz3BnweW91NU72fPgTGl1FU3/GSw6Nxwp
CV8Cd/km7tp+/Bu4Jdnz5f5Ty/hP4a1Dq+YVsKNDHjZ81QJmJVCz0iOs4BlN
VIz3cxs4kfDIqS+2g3mPOQwm0wFeqHeeH3u0Bt49W0xNOLsBdvNVJn2wOMGa
1/dMIRmUeNjjQb9FwNkEPlAUcJJlRc+bR40kSQXPCrR36c008EO+dCRV6AZO
dUg3SqPdwdzGiRoOzQNs/3L5mP4julI9driQ8ATnXJdUtMs3g/0ZYtuzjC1g
n3JiQMjyAk/Jekboi+gyjuVru8obnG2ouzhaSQcHhV3zMQh9wBEFapp4ry/Y
LbYvlmZF96t/tFQa/MCZgaPdhhQGOJYglCkDaG8/eZuO7Q/+Jfye7q9AZzEU
gXoreu4pWcs/HQDmB5tCjSo0ezFSp43YCmZ17dipqEVXx/VZk5Xon1O8V/QG
NOl1paquES0vemu72Yp+F9Mw2d2DrjPSazQv0Ov5nbkVWrTY/Ugibxwdx81f
GyfR5lZt3uQbNC+vImluHk1QmSGdn9BBt59siBbRNnKBMC2hOw8mhK6soBnk
tLPfgpaJS6ZLrei05g6l3Y5WRUUXDDrQewwTPPk6+saFXHacE/0v28C/Aaif
FDQ=
       "]]},
     Annotation[#, "Charting`Private`Tag$14924#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd1nk0VlsfB3ARkiEclVyPKaLMKQq1d0lR0mAsScg1lPHSNfdemanMlYw9
MifDo9CTvSMZMo8hQyI8PYmMqfTedzl/vWets/baa5/9+36+/x1JG9fzdqws
LCyp/77/W///0aq69GJa/AIQMDZx+1mQU72+dyT39dWFUSEGX/s8QPya1Zpf
5gB57kOeT1Y3TantGbe/CYryajQsA7+R3weR369WL0jN3WL+CAGXjTccfyLO
itbvR5D3OVHQuYZvn3Sigd2afGDBIi9an3eXnCeINuG24lndWOCdp/Io4co2
tD4/jpwvgs6aaU19cUwALHlnDYgj4mg9L5HMkyLzHpB5smg4RNBsqiQZTBq1
r8pW7iHzU8h8RTI/nczfi9QHFmzm/DPAZOCrmUe2+0hPJulRJz2PSI8mCnS/
kjyTQQUSuyVy3Ce0SV8W6QOk7zHpO0r68kjfCcSTocE1PZUHsqtvqOco6JPe
fNJ7kvQWkt7TpPcp6T2PDO056e7CxSCTixa/2cWI9BeTfmPSX0L6TUl/Kem/
iBLXPOZdtMuAMtdeo3+wBdmnjOxziexDI/tYkX3KyT42ZJ9Kso89uhPu4TkU
XQnMwptNOf0c0KhpuGLH90rglVgfFn3aEYXOl6VXdFWBQ5r6jey/nFCnAndw
WBgdLD/xbSoLcUFO6ZUGMl8R4BV/O7Ym9hcafjYZxKOEweJNmXzTR3+hTWke
VqFXMTBseZV0TdYTWVwPF/btwAAq4pFmdS+0gYsWaV3wCmixdqs4O/2NTh/l
dlWxqgWhLOZt0jL+6MbupFP5ibVAXa6DYfjaH2XwS8pJN9cCU+1oeXW7APRt
WP3D9oOvQffuBlHtwkB038/G6LdgHViKlh+Jy/kPGqdVarS+eQMO5kytaXje
Qv6yDizXlZrA9eA/NNxoEagisqFE37oJHCp+QC0VjkSLX+RsZROagJOOCuV5
QCRyoU3XjX1vAr3p2RocJ6PQlSPXoi7UvQXzKhVcLz9Ho2MWLttOXGoB0hc1
Yt/sjkGhJzS3Cei2gyfpQvEWA/FI2ocxc/NyOzghP5CcKpyAavKT62f+bgcx
DPk8aJaAfvP+8G7ObwdKGz3783oSkHf3i8Ew/g4QSU0K39SXiJysD2WuDXaA
tjgZyeXP95ChH1RgenSBKDUnrQeXU9CnIbvTg1FdwPGDUXJITgoKhFEuTVld
4P27Uc222RRUxN5bnNvbBcKyxqFvcCraEnNtv51mN2AWxV9RLk5D7VlJh4c3
9ID5+hPLkdEZ6Hwr82x7TC8wOnJTykmYihgqgh4orxfklMhdpx2loqB4jfii
ml5Q/4ZqquhMRaXmQT3RC73AcYSPr6CGioiP2y/qm/eB/U0VHL2uWah7+aht
jfg7MB5iIc7ofIxMJB940Yr6wePE918203NRQ7LeQ9zYD5ASPQLM5iJNoRXc
PN4P7o48ZiuQzkMSnGY8EyID4FL4vdhdd/IQgylE3Ro2AJKX5rcW2+ajwIqY
9htWg6BcNxbz7ChEuWfC5Q/yDwH7IstUZuFTtFb9Ynb4wCjo707TpNLLEH2g
YSVAdxRkm0aesxssQ75LPSyU86OA6Xv1NFgtQ0uKs/wW10bBh/zxec0DNDST
Iq3alzoK3HKFfp4tp6ER39vubawfgKyI2vflsnKE1a2+oeYPgNnnmK1a+xwF
FbEuZFz5CN7Tq5uNdtORqU90OFvzJ1DOLZ8lFlCL7Gzp8q6yDOBq7n2zMrsR
PeY7Jiqs/wUYByTaFQm1o4cnOdtUzGZB3fYQw6cc3cjf5b76AnMOCKn0Wfvt
eIdWM/1l6L7zwKJa38HB6z2S0GG1NN6zCAp7fPjDm0fR8Gs1Le6XSyD15WTx
HduP6BiNwybOfQUEJlkrf7b/hPTKFPjFxFbBPsjQvpEwjcbj1q42PPkB7vbe
YryoYiK5UXdWHatfwE76TNcWxVm0kS/2+Pv5NXBOzb6ndGkOve7OnZYyYYEn
64iH2RsWkEl+6fwFhQ1wknds0ltsCe11EzwnsbgBKs4RlT7KK+gjs6aztZUV
SnZ0ST0LW0WjFxpzeJLZYJpkQpBqx09UaOiDDaw3wsDupwaFu34jg1WfX54H
2eFM/BJfwjgLPpDUfluBjQOGMaYCqPKseGXq76PNQxxQ3Mw2Ne4hGw6rbdB0
oXFCXVxk6SjIjm3uuIam+2+CcpYTF/f6c2ABfvulChMu+Pv7rsutApswbxCt
0lpiMxxxGhqbuM+F+/wKMM/kZjgm7B27vJMbeynMf06v5oZTdc5T9CEefKUl
xqkmjAeyjCZ1qobyYXGZm7wt1ryQ86Xr7KAyP97jXMtmr8gHjZX6IzUJAbzx
UMkhtkU+6GarpMW1IoBLa78+DGvZAoV3fA7oXBLEppSa7JZT/NDC3bayjUHg
QzRa7KlKflgRlkJd/i6Eubf4pzVJC8DgAVozG/c2/Nt6xlggQgCamWXmdW3Z
ji35IyjNiwJwaLgmWE9VGI89a71raCEI++4fsa3T3YENJad3dlYLQuGMEvGn
F0Ww9KR8U+MeAipHqLYX3f4DSzzeIRJxl4CgvIp5plQURx8uWTwZS0DV1b6t
3s9F8XKfXgdPPAH7eSLKM+iiuHWzd3hMEgGNH2abz78Rxf5uvUv3Ugm4cKlN
MW1QFL/Tiu/KLiBgr0cfsZmdgmM6eW6/rieg7PSrVk1zCv55LcshtJGAKhPm
Te6WFGzPrn1M7y0Bvxbd0s6zoeDDB679eNtKwOSChOAdzhTMTG107Ooh4D39
LOrvfyhYzzH0+NhHAu4X9qWMFVAwjVVMKmuCgE1fTwdJlFCweEr5L7tJAgol
lltaPaPgpdZx2jTjX48e9B7GFJy1T2fn3BwBN5roaI/1UDB/68Ba6TwBLyeX
m0gPUrCfvceA5yIBXZ68mPhzlILPJ2fGrqwQkK59y/ELg4Kr1Q46V60S8HvF
MUvVWQre3dKu5/+TgEzW5HqvRQpO+NNB+vAaAe+L3MqtWqXg9b82Ibi+iuH/
Aslg/Kc=
       "]]},
     Annotation[#, "Charting`Private`Tag$14947#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw1lnk41Wkbx481S2Q9BzmdFlmTpSwjzfMULZq0WcvSRCaMyEw4JdRQlvE2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       "]]},
     Annotation[#, "Charting`Private`Tag$14970#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw1lnk41Gsbx8caQtaYXwYJWY4sWUr0PO0l2kw4tkISR7SRU6SiSN6iKBGl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       "]]},
     Annotation[#, "Charting`Private`Tag$14993#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwVl3k4VV8Xxy/uDaEIkXtLQj9DkjKWrCMqU5MkIcpUVCI0KZmpRGhSVCQh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       "]]},
     Annotation[#, "Charting`Private`Tag$15016#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwVlnk4Vd0Xxy9upjTLFCKSUCFvRbJOkqFQSYaUpGRokAaJkmSmEokUlZTh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       "]]},
     Annotation[#, "Charting`Private`Tag$15039#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwVl3c8V98fx41IQhoyorIVSpJR6X2KShL6klGSlFVJZY9IRjKKBhKyU5KR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       "]]},
     Annotation[#, "Charting`Private`Tag$15062#1"]& ]}, 
   {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}},
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{-5, 5}, {-5, 5}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.783060043923099*^9, {3.783060131882455*^9, 3.78306017568032*^9}, 
   3.78306028140131*^9, {3.783060321662074*^9, 3.783060408677803*^9}, 
   3.7830605191927757`*^9, {3.783060550969735*^9, 3.783060568501259*^9}, {
   3.783060612854685*^9, 3.783060671404846*^9}, {3.783060705572228*^9, 
   3.783060787101321*^9}, {3.783060821956809*^9, 3.783060834170175*^9}, {
   3.783068506285719*^9, 3.7830685261054*^9}, {3.783068568786991*^9, 
   3.78306861463796*^9}, {3.783068743554378*^9, 3.783068830673768*^9}, 
   3.783146448450254*^9, 3.7837738778188334`*^9},
 CellLabel->"Out[24]=",ExpressionUUID->"3ed122e2-bebd-4bda-834d-bc6ca156bab2"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<crossing_right.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.783061014861876*^9, 3.7830610271458893`*^9}},
 CellLabel->"In[25]:=",ExpressionUUID->"63871b0e-09a0-4d85-b358-be2dbb87f055"],

Cell[BoxData["\<\"crossing_right.eps\"\>"], "Output",
 CellChangeTimes->{3.783061028767325*^9, 3.783068617493039*^9, 
  3.783068833415501*^9, 3.783146451420123*^9, 3.7837738809037724`*^9},
 CellLabel->"Out[25]=",ExpressionUUID->"a99b55bb-964f-4ee3-9630-1da058b21f68"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Graphics", "[", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"t", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}], ",", " ", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "Black", "}"}]}], ",", " ", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2.2"}], ",", "2.2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}]}], "]"}], "]"}], 
    ",", 
    RowBox[{"Graphics", "[", " ", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"-", 
          RowBox[{"t", "^", "3"}]}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"-", "1.2"}], ",", "1.2"}], "}"}], ",", " ", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "Black", "}"}]}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Disk", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", "0.04"}], "]"}]}], "}"}], 
     "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(-\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.7"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<p\>\"", ",", "18"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.3"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(+\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1.7", ",", "0"}], "}"}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(+\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1.5", ",", 
         RowBox[{"-", "1.5"}]}], "}"}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(-\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}]}], "]"}], "]"}], ",", " ", 
    
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.8", ",", " ", "0.03"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0.03"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1.3", ",", " ", "0.03"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.5", ",", "0.03"}], "}"}]}], "}"}], "]"}]}], "}"}], 
     "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.8"}], ",", " ", 
            RowBox[{"-", "0.1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.8"}], ",", "0.1"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.3"}], ",", " ", 
            RowBox[{"-", "0.1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.3"}], ",", "0.1"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", "  ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.8"}], ",", " ", "0.5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.6"}], ",", "0.3"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.1"}], ",", " ", "1.05"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.9"}], ",", "0.85"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.82", ",", " ", 
            RowBox[{"-", "0.3"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.62", ",", 
            RowBox[{"-", "0.5"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.95", ",", " ", 
            RowBox[{"-", "1.2"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.15", ",", 
            RowBox[{"-", "1"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}], 
   "]"}]}]], "Input",
 CellChangeTimes->{{3.781504327600356*^9, 3.781504724952928*^9}, {
  3.781504766414693*^9, 3.78150501229871*^9}, {3.781505256654992*^9, 
  3.781505801238635*^9}, {3.7815059314731894`*^9, 3.781505970646572*^9}, {
  3.782812088427593*^9, 3.782812292278202*^9}, {3.782812326627961*^9, 
  3.782812358716744*^9}, {3.782812395879417*^9, 3.782812735577106*^9}, {
  3.782812831431417*^9, 3.7828128357394*^9}, {3.782818102403171*^9, 
  3.782818149518544*^9}, {3.78281818479527*^9, 3.782818220012329*^9}, {
  3.783074482663335*^9, 3.783074495878191*^9}, {3.783146457835108*^9, 
  3.783146477841394*^9}, {3.783774417028664*^9, 3.783774446296524*^9}},
 CellLabel->"In[26]:=",ExpressionUUID->"43de007c-6988-41e5-ac71-0dfc48ebe0ab"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJxFzltIEwAUBuCpqRhlD7m0zJWuEcMwHZiBjkgyNDVw3TRc2jZjiKY9OHEm
amniBRtms2ZqSk1LlOZkIt7bvOAymTlypqLLhpep081teKNCPOeHw/m/t9+T
lcJIsCUQCJH/7v/fj7XnoEnCiy4F7ljArAqXZJ4VrfChTuoN6AImo1Uzh3bu
+MCVytGneWGqRwXoAH1Z3YgzOsjXmh3lZAZLz8rjqMRNcELt19tKign8J6M8
j+xlBP/cU8pGL26AK36pyTTqOrgs1EX84LwBvCdPvdOdvApOEzPHvTl68Pc5
YvTVrCVwFT3AYblmAewUtku1EenA0U2ljB7ZPPhan8Kw+FkLFm+y2xsaZsHj
9lVHz5RNg4XZHa/6czVgj8ZUcqdMDZ7xT6kuFqnAJ+xyphzISvD27s2Xwko5
uP7xQ78vv2Xgttq9TyOvq8GJXM65975VVw7cHVcyGvesDUxJGWtrjJKDrWvh
krQ8JZifLshJH1KBaSHzJE6hGiyRrqrSKzXgxFRWZiB3GuxutuEuC2bBnEPN
7yKEWvBwe+k3+4x5cHnP8AtGng6cmRQYZElaAOutwYOOEUvgXvXHqcZbetwT
Q1+pv7wKtnN1U7iTDWCjIfbpSco6+AkpiCYnboA9TaFNslNGcLyHgXLX2YT7
ZaxC7130W4ttyw2CGcwsoU8QN9AXhFM5kWb0Vk0mNX8L/UbazjfZWsBjk/4e
P46jr1N9WAJ/tM8ASX84A70z2lUenIVWamLp/Fw0d0VUuliIrnNx9RsSoV3Z
x3j5nWhdUjOpqxfdyoscNCnQjKJiN84IukTi2BE8g77fIWbztWhqf8iRFh16
YOI503MNXa71cogxotn6vmaBBU0zx98b2kbvxwr+CyMSUI4=
       "]]},
     Annotation[#, "Charting`Private`Tag$15637#1"]& ]}, {{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJwtmfc7Fo4f9WmIJBkpo2GTzJKW+52RZBWqT1JRyGpYZe+9d/bIyEg2mffb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       "]]},
     Annotation[#, "Charting`Private`Tag$15660#1"]& ]}, 
   {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.04]}, InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {-1.7, 0}], 
   {RGBColor[0, 0, 1], InsetBox[
     StyleBox["\<\"p\"\>",
      StripOnInput->False,
      FontSize->18], {0, -0.3}]}, InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {1.7, 0}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {1.5, -1.5}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {-1.5, 1.5}], 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0.8, 0.03}, {1, 0.03}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{1.3, 0.03}, {1.5, 0.03}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.8, -0.1}, {-0.8, 0.1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-1.3, -0.1}, {-1.3, 0.1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.8, 0.5}, {-0.6, 0.3}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-1.1, 1.05}, {-0.9, 0.85}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0.82, -0.3}, {0.62, -0.5}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0.95, -1.2}, {1.15, -1}}]}},
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{-2.2, 2.2}, {-2, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.782818096548793*^9, 3.782818151100273*^9}, {
   3.782818188939188*^9, 3.782818241285493*^9}, {3.78307447960605*^9, 
   3.7830744976401043`*^9}, 3.78314647935708*^9, 3.78377444768946*^9},
 CellLabel->"Out[26]=",ExpressionUUID->"3f396eb9-f5d7-4a7c-97fd-61c1b47db147"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<nontransverse_left.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.782812844678636*^9, 3.7828128693731337`*^9}, 
   3.7828130162717113`*^9, {3.78281825908244*^9, 3.782818260822609*^9}},
 CellLabel->"In[27]:=",ExpressionUUID->"e3d725c5-3d43-4456-ae87-c2cbdabca100"],

Cell[BoxData["\<\"nontransverse_left.eps\"\>"], "Output",
 CellChangeTimes->{3.782818262797885*^9, 3.783074500568029*^9, 
  3.783146482407456*^9, 3.7837744509349403`*^9},
 CellLabel->"Out[27]=",ExpressionUUID->"205b1619-60a6-400c-b7f4-c06afbfba315"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", " ", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4"}], ",", "4"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{
        RowBox[{"-", "0.3"}], " ", 
        RowBox[{
         RowBox[{"(", "t", ")"}], "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "5"}], ",", "0"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{
        RowBox[{"-", "0.3"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "-", "1.3"}], ")"}], "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "5"}], ",", "1.3"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{
        RowBox[{"-", "0.3"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "-", "2"}], ")"}], "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "5"}], ",", "2"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{
        RowBox[{"-", "0.3"}], " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "-", "3"}], ")"}], "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "5"}], ",", "3"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"0.25", " ", 
        RowBox[{"t", "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"0.9", "/", "t"}]}], ",", 
       RowBox[{"1", "/", "t"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.1", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"2.8", "/", "t"}]}], ",", 
       RowBox[{"3", "/", "t"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.1", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "-", 
        RowBox[{"4.8", "/", "t"}]}], ",", 
       RowBox[{"5", "/", "t"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.1", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", 
            RowBox[{"t", "^", "1.3"}]}], "-", 
           RowBox[{"0.07", "/", "t"}]}], ")"}], "/", 
         SqrtBox["2"]}], "-", "2"}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"t", "-", 
          RowBox[{"0.07", "/", "t"}]}], ")"}], "/", 
        SqrtBox["2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0.01", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "0.1"}], "]"}]}], "}"}], 
    "]"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwdyjtIQgEAhWHpZUhaJASRRLcMjMIsJFySbDICoaaSirrZQ0m0xaEiBDOC
RGxS0pwkQgqECCkkHxANGqSQtmiZUESC9ACzkLrnDocPfg5B6sYXKhgMRgs1
eGlbu3X25mW2lDgOh6b9Sejb70pBFdeXgVcX5SzUs56e4Unp/A0+qr8KkFmr
+IUT3uQf3Xn2ahcluWduhIKyqQ12K3b50Bxq6IcPkb4BKAmax2BuNrwEPRaN
lu6cgvyAUlgMTkIJ0zEH9YkXA/TXbRhhJN18DEluOAYLudU4dG2f3cEaFZGm
rbRmYZNB+QHVktci3AqEWG5KUe6mHZaIFQGMfXuEMMOeF0PvomsQcqQsGdTd
149C4ydJwh5ecBkS3E4tlIqjBkiOONbhjnPGQv/YRRtUOvl2+G49PYRTIvfm
NWXVkdUENcPR1h9RXhaQJzrgPzvk2Lk=
  "],
 CellLabel->"In[28]:=",ExpressionUUID->"ebd1831b-d8f3-4ae0-9c65-01f2ef4d9a85"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd0GtIkwEUBuC1eSmdOq0fFTmnTixdERkxM01SZKkNEjVGSc5a00ynotTa
IPCHOtB0GpaamqB2sQTtK/LSEDfIze3LZmVJiahls1XK3BpT14XgHNoLh5fn
3+ENzpGkiagUCuXEn/vbrokZPDNkChIc/d95Lpa6WOHiJhffd/EAWB6eS7m0
Twfmy+I55pJJcEZwUxnR+x7sVA0tz3BnweW91NU72fPgTGl1FU3/GSw6Nxwp
CV8Cd/km7tp+/Bu4Jdnz5f5Ty/hP4a1Dq+YVsKNDHjZ81QJmJVCz0iOs4BlN
VIz3cxs4kfDIqS+2g3mPOQwm0wFeqHeeH3u0Bt49W0xNOLsBdvNVJn2wOMGa
1/dMIRmUeNjjQb9FwNkEPlAUcJJlRc+bR40kSQXPCrR36c008EO+dCRV6AZO
dUg3SqPdwdzGiRoOzQNs/3L5mP4julI9driQ8ATnXJdUtMs3g/0ZYtuzjC1g
n3JiQMjyAk/Jekboi+gyjuVru8obnG2ouzhaSQcHhV3zMQh9wBEFapp4ry/Y
LbYvlmZF96t/tFQa/MCZgaPdhhQGOJYglCkDaG8/eZuO7Q/+Jfye7q9AZzEU
gXoreu4pWcs/HQDmB5tCjSo0ezFSp43YCmZ17dipqEVXx/VZk5Xon1O8V/QG
NOl1paquES0vemu72Yp+F9Mw2d2DrjPSazQv0Ov5nbkVWrTY/Ugibxwdx81f
GyfR5lZt3uQbNC+vImluHk1QmSGdn9BBt59siBbRNnKBMC2hOw8mhK6soBnk
tLPfgpaJS6ZLrei05g6l3Y5WRUUXDDrQewwTPPk6+saFXHacE/0v28C/Aaif
FDQ=
       "]]},
     Annotation[#, "Charting`Private`Tag$16255#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxdj3lUDOobx2vUpKQ0k0KicrVIFEmRKMt1S/aE0k2KGhX6pXQp0SKJtAwR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       "]]},
     Annotation[#, "Charting`Private`Tag$16278#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw1lnk41dkbwK8lQo3lWksq2xXalSReFZEZZQoxNSNLRE2RIkVCiRbLWFOM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       "]]},
     Annotation[#, "Charting`Private`Tag$16301#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw1lnk4Fdgbxy1JSbabpZCSUJItMolD1GStLFdjD200MnMtESIUxpZLCCkV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       "]]},
     Annotation[#, "Charting`Private`Tag$16324#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw1lnk41ekXwO/6vdd+uZaQPWXfLmn8ut03FUKJVjUiWiRSQ6jsGZK1JDLp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       "]]},
     Annotation[#, "Charting`Private`Tag$16347#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxdj3s4FOgXx2dQg2xKNVJbumxrV1RKskPOlCVJcqmYXEKIisGWxgqxMUru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       "]]},
     Annotation[#, "Charting`Private`Tag$16370#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwdxQ040wkcwPHRyPvYn3NFZVHhcJFCdL/fMm8ZKXdWid5GpULduUrF5Yr1
1BN6VUrOE+PKUc/ydg+b8sR/DI3N67Ja5CXOkHMUd93neb7Pl7E/bnuUJoVC
CfqvL5c0fcEQUf5ng2Z5nmHNaQxRp87t984Ca+SuZZ6XsBiiijm18d0Ya+wv
8tGLrbMSJVQ5yR4rViIjo32na+kK0cZqd7eUbgamnWb38FItRecaSui8FVa4
nx/zw+1yc5FSsv25QNMCCy50HWnPMBGZTH0/VHLAFEMXh2slpGuJLmTUuh3N
1UNu4I5fvWWfheF45jd7SypmnJfULw36KGxYm/xqwo2CJbv5FRLbUWH3asMQ
z5ZZCBEl7i3mqIQbZcui2ul/w7xz39I7ZjKhXCfWt11/CnKPJbGlRKXQO9Vv
l8dzNfBmXMQORAU8Cee6KQzGQR5XKBxgSGHAj5N3wmQU/C/2WlNu9YIyt+jQ
gbJhkL90HcyxUIFPLqf0K+EgpPcZSR1pg3DmQUpm9vAAqDZEq4NPf4DiRSnM
sbh+0Jrc5Kq+NA4jlhHaxrrvwKtG7by6cgIGylNDC9vewqzjXEmYYAqs+wte
TkrfwNeKx+kBkmlwund1UtSlhLi5T0ET5TNgYN1YnKqjhLHHqtnW2ln4iSYY
tT35GoKLuTkPKz/BvQrGkid6Cih09DLQvzQPtKThexbtPWCl/lh93YuCSoX5
d0cedAPHwccwk6GBy/lzN2JudYGMG+PybkEDaxZi96ryO8Eh7Eb8yJgmms0/
DLMTdEB5lS/HvmkRGq1XxJS9lUOAg4zxbRUVDXQjU07Q5MBVe/hCnhae7Uu7
uStYBgnDDbujT2sjk7p1oSG/HeqfSBTx+xbjiEPLzJ7ZNsiYKmibdNfBKlZm
6lJuG1SLPgf76+viJ/uPl1d0SYENMHplTBcD7cRGvVukcI2n2lZXq4dUDbu+
s5JX4MUbTx/M10fWDb2oCfYryHqw4OyRaIA1Fs9M2T2tkHxgU2BtgCHyrl40
jj7eCp+lY3Hu9kb4znJoE5PaCuZdKffXzBlhOr90n8i3BVT16x9RFDS8YJ+V
0ZvUDDuKn9YsiTDGrJdlaeZ1Ehh4UVxpUGeMgZQQf+EyCUQcZ1b/uM4EtafI
k1HHm2B6vbbf5mwTPD+UFMDraASPfam9XRQ6yvn615S+jWDen/BBFUvH7ZSQ
W7GlYuCG2gwdktERl3vE19uJwfZwGcelg46mKwu9EteI4c6eyBdznXTcoS6P
d1wlBo7GZObVXjoyf2fTblqJYfAKy0CgomMQf6v1YXMx+PDW/TyvpuOpNdR0
Gy0x/AmXbDKNCLyfvLPyvZIE3eStbruMCSxlF/jwX5NAFXj7WdMJTMj33HCw
lwTGeEXkMzMCt+3p8B7sIKFp48iRLksCXZ/NGP7VTEL5NTqF8Q2BR687+dGq
ScgYpA0MORBYUtquL6sigdXjSz51InCeumpddgUJbqe4aSwXAn+ZjiiyFZAQ
XnTi7UEPAr+Ljnb2f0RCC2Xb07WeBCqir+uYFJHAL41N/seLwMjGHGZ3AQlZ
EzEml5FA73MjncfySLg/vkUeupnAJTC7wT2XBOXyY1mWLAIfBaVMa+aQUOUi
5fT7EDh1Ksa8OZsE/zeJpn/4EXj3zhck/AvW/0Wk
       "]]},
     Annotation[#, "Charting`Private`Tag$16393#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwdjns0lAkYxocw41a+TIwsg6KyShdpwsz7atMsQhLObjaaNmcqpAttIkXN
kDJmls1hnU1lySW00WYHH87KpU0XqyXX+cotwkguS632d85znn9+5zyPueD4
3sOqNBrNYzGfO/gz/Y4k7X94GG5UEUSdcyR3XhO8ckvmoihKZHKW6Uimzh41
GmBzkanRqSr0dCBLDOshfrcTftJ628RQcMiXxn/vrXvkgNp71isaT9qT8kL6
F7ttOXizeSlLULuZFK6sktJ32KGg65CZ6RobcmXYpy5x2gYsMtq+I1/Tgjxk
82yd98wqbAjgzS1PWUkm9HKUYG2K4kyZ7MYfTNKmkecw4sNCrQOeJRYH9cjV
XZrRIcZM5LU+8hbWaJEjgW3ubE8CuYzuT2NF6qSzbs6RKmIp1sfWOCfkqpDf
ux6j+93Swl2sreW3F+arryQavHDXZ6DlVq+j/czp6pGImtkVf6njxW1dtBkH
ZXUeJza5iaGGhUO3t+gMva22+91ZzVuiih1lLWuDzlHVP0+bF723VcGNN8wN
Lsf/U10bZ16q1KchLT802W+qrjqoIEkzXfcjXPDniGxb8qFd3y0mmjsPNCdW
hovNE7jvP3cnVD4Hgxa22QqbV+Ay7BuavWsW7mZITd1nFSC7X6LWpDMD84br
+GGyQbiuzb93oP0DhJuWb9rXOQoRbu3P1RqmYH26UYKh9wQkdReXMXveQ76l
Q1Lri0kQ9kvDUqYnweOITVSx8Qfwq5SPtWychIXOkIU0txl4Aj4JR6OVsMMj
40Rk5hykVP1LYz+aAEZjk+OJh/PQNGD5lGE9AXzm6sLW2Y/QKKrvS0sah2GX
eEmbjIYOLe694qkxQCurGxoyFRSIPpwvmnkHQ1RcT/1NVQyqs5+STI+CtnOp
z1zWEjQcaG9cYzAKCaLJp3ukahhFjnkXu4wA67iFXuBP6jjOtTVwC38L+9IN
9L4Ta6DoYqWn4/1h2M6ZuM64Qsfgbsn1Y5NDIGzhm/mfZWDWnWVs5ddDkENc
6lAXaOJj3waWUf4gjOY5TAgDtNCvoKvzoMYgNHeXHfh2pzYWxOx01YsYAK3y
W/rjXB2k2CdDLHv6wfgU896eTbqoZDbmED79EJD9ZeL08qXIoTlFerW9AeWF
aDpXYxmqnXlppOP7BoInTWXswWVobsve9mvfa8hzzTXjCfSwtzIhdG3Eayis
spiyb9dDHk0+vlftNaT78gsq+ASWtFmn+v5CgQW9fEWuK4ESo/NFmVkUFJzS
P/OjO4GqU4lMRSYF2bq3TUO8CCyNPdt8PJ2CQPVAFRN/AqMqz3UkSykwc/Uy
jAkmMMPkq2Ov4inYPyZOs79MYDl7SXORkIJi9SCFuZjASw+dTi8EU7BQe8JK
N5FAlrxQ6HF4ce8b91TqKoEx4r7N7w5S8LLTgJ6SSuCAOMpty34K6p5ouw/c
IlD6ThDR7EFBIV+i8zyHwPhLPQ3s3RRI88L/lOcSWFW3P/i0GwUbDP1MZAUE
9v6gEWvKpyB6w/Bhp98IvPtYxzISKbhwKlNhVUag1bWw+se8RT9S7kc8IFDE
2la6iktBTYqfZX8FgcqsEsHz7RR0M1tjn8oJ9Cl2XGfNoUDPtulZRRWBWNHH
ibOn4Kq+o3EOSeCDDom0w27x79TaAEktgXZbPkPBf1lZMh8=
       "]]},
     Annotation[#, "Charting`Private`Tag$16416#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwllHs0lAkYxgczLuMyn8HkfhnSoEWpVqL3bZhmdKRIVhmS3JNae2pValcR
MiJSFttxKdtprWyrTo09Ox8lycZJNpqVJOWyar5xTy5bu79znvP88Tvn+fOx
iTwYGK1Ko9G2fsrndvvMhJCk/YcvLj/Pu8IsFpJ6bal7N1aI0GqD56VsEJLV
x5yLUCBCnwhGIvPiZpIdf4xpXCRE80H9NEG4gMwaU2/mBmxGH0nSHM/XmyyT
hi5LWOGDviZlnn02SNaQ33yoe4UojeulxwrcSaNV11+Xpq5HxSuT8P5dLmTg
XE+l9xVXLGjvfWwZvIJMJuS+a20dkPdW82brUS45N9+XoRDY4RFlUAj50IIU
uWuyMxqt8feu5FDLUWMya0v0yexuczyraW870GtI6uRohbTqmSDjNL29v16f
7Ip9XteymoNdQycLbuTokT8me2UYEoZ4ZuOOMysNmCQlOXJ1yJGNron36n9J
UScl9ASbxV8JzGUaRbfvUiODsw6Ie9/r4Rqvqc7lQTRyt/D1Yf5VHby7n5nZ
kf9RVpw+8GSkjYlOnY490sxpmX3UpEaQthY6TgV1Oy8oZf3RcXEFWRro09Bi
/8x0TJZ4efudOqE6DldnXCQsBmUe3smuqwgGdgVrHUt3kcs6/vHadY1Jx/4X
TiWjBS2ya9n5F44y1fB7qYS9b00JRBrculFrr4qurdzHW93boPUcm38+SgWH
5XfqjhNyqBltV6+qomGqU9ieyfIBeJvv4cGYXwJPaUKJSDEEtbKz7uKORUgq
y5PcO/UOSrz8a9wqFiDNWazOESkh8NQFRlTpPDSyphLMxidgW84Ud1vhR+CU
8bu+OzkNod0jHsqKOdjz6ArJezILAc1c2NDxAcJWXW4KE30E+1nVmZnZWbj7
0iRqKHsBhovW8my8ZuH8t2N/699egobD40mxeTNwf/CgzjU1Fbz8Wyq78MU0
GIT49SwYqKJg0wSnF6eBV1i72LZODXeu37roXD4FKVmmZul8OtZGDphYsaeA
XhsZXCNgoON49QVZ7iTU7yUrQkLV0SJqX24AYxKet34XeCpUA+/G6Xm5SyZA
WpefZpikiQWme+S+rAkQlVg0Pk7RQivPzvpzJeOwo8KmHA4y0YW2OvfS6nFI
5p8OIVK0Md29L+HlAyWs4yiynA/ooDJA8cWtGCUEW+q6lIfq4luRMNRPRwn+
J44vixDroRtt3EJQS0F8Zmac5xYWDt+0rTbfTYEKs/t1uD8L/YxGomtCKHAc
YWFaIAu7p5NjPL+iYC4jvLR5NwvjR/McwoIo+MsoqM9vPwvzH+rfrvCnIFD3
j7KdEhb+XBz5fJ03BU21g27b21nYpOh+mr+SgpZN2r1JnSx8r8jM4TlR4Kdv
HpP77NOe8E0a6UBBYouZ9aM+FhaWxjgq7SnQqEpayVewEL9uiNtpQ0Hum+Jg
jiaBduYnJA4cCirnnzTYMQk88D5qRbMhBfyQjWw3HQKtbGeWIgwoePAlWbCN
IJCQyuN/ICgwfvh0INOYwKGll5a62hQYeLE7i0wJ3GItvnpdi4KU7MqbVeYE
moFavEiTgnc9LUKZ9SfvXPhTOoOCsUNR839yCTwUK+ba0ilYy4yslNsRmHNI
X96oSsH8/vvrh+0JLM6pbI9QocBBnNc0xSPw//+i4F/MvCUv
       "]]},
     Annotation[#, "Charting`Private`Tag$16439#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwV1nk0VdsfAHCda743QyKha0pUhGcqYZ9Qj0ek9B4pT6QiQ5OpTKk0UIZK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       "]]},
     Annotation[#, "Charting`Private`Tag$16462#1"]& ]}, 
   {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}},
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{-4, 4}, {-4, 4}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7830610789881487`*^9, 3.783061133082821*^9, {3.783061171321259*^9, 
   3.78306122704875*^9}, {3.783061277532365*^9, 3.7830613502894163`*^9}, {
   3.7830613840127573`*^9, 3.783061396310008*^9}, {3.7830614409831333`*^9, 
   3.783061591451016*^9}, {3.78306178820426*^9, 3.78306182892905*^9}, {
   3.783061878818918*^9, 3.783061930890643*^9}, {3.7830619997375307`*^9, 
   3.783062028836351*^9}, {3.7830621213356247`*^9, 3.783062185300742*^9}, 
   3.783062229460972*^9, {3.783062270396021*^9, 3.783062292885406*^9}, {
   3.783062361368266*^9, 3.7830623788097773`*^9}, {3.783062457987566*^9, 
   3.783062509280641*^9}, {3.783062637886825*^9, 3.7830626653149223`*^9}, {
   3.783062749026801*^9, 3.783062838971224*^9}, {3.7831465168718643`*^9, 
   3.78314652606842*^9}, 3.783774496075315*^9},
 CellLabel->"Out[28]=",ExpressionUUID->"ca266f11-be75-4180-b09c-10b31472a9fd"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<crossing_left.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.783062512894411*^9, 3.7830625187911987`*^9}},
 CellLabel->"In[29]:=",ExpressionUUID->"78c775b8-1a5b-4d85-974e-8658579ff58f"],

Cell[BoxData["\<\"crossing_left.eps\"\>"], "Output",
 CellChangeTimes->{3.783062520328629*^9, 3.783062843374956*^9, 
  3.783146528475319*^9, 3.7837744991518917`*^9},
 CellLabel->"Out[29]=",ExpressionUUID->"a226acde-402e-402b-bc10-2f83ea151602"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", 
  RowBox[{"Show", "[", 
   RowBox[{
    RowBox[{"Graphics", "[", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"t", ",", "0"}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}], ",", " ", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "Black", "}"}]}], ",", " ", 
       RowBox[{"PlotRange", "\[Rule]", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2.2"}], ",", "2.2"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "2"}], ",", "2"}], "}"}]}], "}"}]}]}], "]"}], "]"}], 
    ",", 
    RowBox[{"Graphics", "[", " ", 
     RowBox[{"ParametricPlot", "[", 
      RowBox[{
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"t", "^", "2"}]}], "}"}], ",", 
       RowBox[{"{", 
        RowBox[{"t", ",", 
         RowBox[{"-", "1.2"}], ",", "1.2"}], "}"}], ",", " ", 
       RowBox[{"Axes", "\[Rule]", "False"}], ",", " ", 
       RowBox[{"PlotStyle", "\[Rule]", 
        RowBox[{"{", "Black", "}"}]}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Disk", "[", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0", ",", "0"}], "}"}], ",", "0.04"}], "]"}]}], "}"}], 
     "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(-\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.7"}], ",", "0"}], "}"}]}], "]"}], "]"}], ",", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{"Blue", ",", 
       RowBox[{"Text", "[", 
        RowBox[{
         RowBox[{"Style", "[", 
          RowBox[{"\"\<p\>\"", ",", "18"}], "]"}], ",", 
         RowBox[{"{", 
          RowBox[{"0", ",", 
           RowBox[{"-", "0.3"}]}], "}"}]}], "]"}]}], "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Phi]\), \(+\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1.7", ",", "0"}], "}"}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(+\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{"1.5", ",", "1.5"}], "}"}]}], "]"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"Text", "[", 
      RowBox[{
       RowBox[{"Style", "[", 
        RowBox[{
        "\"\<\!\(\*SubscriptBox[\(\[Psi]\), \(-\)]\)\>\"", ",", "18"}], "]"}],
        ",", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"-", "1.5"}], ",", "1.5"}], "}"}]}], "]"}], "]"}], ",", " ", 
    
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.8", ",", " ", "0.03"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1", ",", "0.03"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
    ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"1.3", ",", " ", "0.03"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.5", ",", "0.03"}], "}"}]}], "}"}], "]"}]}], "}"}], 
     "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.8"}], ",", " ", 
            RowBox[{"-", "0.1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.8"}], ",", "0.1"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.3"}], ",", " ", 
            RowBox[{"-", "0.1"}]}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.3"}], ",", "0.1"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", "  ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.75"}], ",", " ", "0.5"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.55"}], ",", "0.3"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "1.05"}], ",", " ", "1.05"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"-", "0.85"}], ",", "0.85"}], "}"}]}], "}"}], "]"}]}], 
      "}"}], "]"}], ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.8", ",", " ", "0.6"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"0.6", ",", "0.4"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}],
     ",", " ", 
    RowBox[{"Graphics", "[", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"Darker", "[", "Red", "]"}], ",", 
       RowBox[{"Line", "[", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"{", 
           RowBox[{"0.9", ",", " ", "0.8"}], "}"}], ",", 
          RowBox[{"{", 
           RowBox[{"1.1", ",", "1"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}]}],
    "]"}]}]], "Input",
 CellChangeTimes->{{3.781504327600356*^9, 3.781504724952928*^9}, {
  3.781504766414693*^9, 3.78150501229871*^9}, {3.781505256654992*^9, 
  3.781505801238635*^9}, {3.7815059314731894`*^9, 3.781505970646572*^9}, {
  3.782812088427593*^9, 3.782812292278202*^9}, {3.782812326627961*^9, 
  3.782812358716744*^9}, {3.782812395879417*^9, 3.782812735577106*^9}, {
  3.782812831431417*^9, 3.7828128357394*^9}, {3.782818102403171*^9, 
  3.782818149518544*^9}, {3.78281818479527*^9, 3.782818220012329*^9}, {
  3.783062895339775*^9, 3.7830629547044983`*^9}, {3.7830629935128593`*^9, 
  3.7830631471040773`*^9}, {3.783068655632861*^9, 3.78306865643049*^9}, {
  3.7830745065517883`*^9, 3.7830745409345417`*^9}, {3.783146534702098*^9, 
  3.783146554031045*^9}, {3.783774503913508*^9, 3.7837745341048737`*^9}},
 CellLabel->"In[30]:=",ExpressionUUID->"c1e90fe2-79ee-49e1-b428-c2a29f925bdd"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJxFzltIEwAUBuCpqRhlD7m0zJWuEcMwHZiBjkgyNDVw3TRc2jZjiKY9OHEm
amniBRtms2ZqSk1LlOZkIt7bvOAymTlypqLLhpep081teKNCPOeHw/m/t9+T
lcJIsCUQCJH/7v/fj7XnoEnCiy4F7ljArAqXZJ4VrfChTuoN6AImo1Uzh3bu
+MCVytGneWGqRwXoAH1Z3YgzOsjXmh3lZAZLz8rjqMRNcELt19tKign8J6M8
j+xlBP/cU8pGL26AK36pyTTqOrgs1EX84LwBvCdPvdOdvApOEzPHvTl68Pc5
YvTVrCVwFT3AYblmAewUtku1EenA0U2ljB7ZPPhan8Kw+FkLFm+y2xsaZsHj
9lVHz5RNg4XZHa/6czVgj8ZUcqdMDZ7xT6kuFqnAJ+xyphzISvD27s2Xwko5
uP7xQ78vv2Xgttq9TyOvq8GJXM65975VVw7cHVcyGvesDUxJGWtrjJKDrWvh
krQ8JZifLshJH1KBaSHzJE6hGiyRrqrSKzXgxFRWZiB3GuxutuEuC2bBnEPN
7yKEWvBwe+k3+4x5cHnP8AtGng6cmRQYZElaAOutwYOOEUvgXvXHqcZbetwT
Q1+pv7wKtnN1U7iTDWCjIfbpSco6+AkpiCYnboA9TaFNslNGcLyHgXLX2YT7
ZaxC7130W4ttyw2CGcwsoU8QN9AXhFM5kWb0Vk0mNX8L/UbazjfZWsBjk/4e
P46jr1N9WAJ/tM8ASX84A70z2lUenIVWamLp/Fw0d0VUuliIrnNx9RsSoV3Z
x3j5nWhdUjOpqxfdyoscNCnQjKJiN84IukTi2BE8g77fIWbztWhqf8iRFh16
YOI503MNXa71cogxotn6vmaBBU0zx98b2kbvxwr+CyMSUI4=
       "]]},
     Annotation[#, "Charting`Private`Tag$17037#1"]& ]}, {{}, {}, 
    TagBox[
     {GrayLevel[0], AbsoluteThickness[1.6], Opacity[1.], FaceForm[Opacity[
      0.3]], LineBox[CompressedData["
1:eJw1mPc7FXzg/pUGIipPeYQUCWWWhsqdUUYkioyyIoUiOytZ2askZcsMcSrZ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       "]]},
     Annotation[#, "Charting`Private`Tag$17060#1"]& ]}, 
   {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.04]}, InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {-1.7, 0}], 
   {RGBColor[0, 0, 1], InsetBox[
     StyleBox["\<\"p\"\>",
      StripOnInput->False,
      FontSize->18], {0, -0.3}]}, InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Phi]\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {1.7, 0}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(+\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {1.5, 1.5}], InsetBox[
    StyleBox["\<\"\\!\\(\\*SubscriptBox[\\(\[Psi]\\), \\(-\\)]\\)\"\>",
     StripOnInput->False,
     FontSize->18], {-1.5, 1.5}], 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0.8, 0.03}, {1, 0.03}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{1.3, 0.03}, {1.5, 0.03}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.8, -0.1}, {-0.8, 0.1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-1.3, -0.1}, {-1.3, 0.1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-0.75, 0.5}, {-0.55, 0.3}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{-1.05, 1.05}, {-0.85, 0.85}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0.8, 0.6}, {0.6, 0.4}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], 
    LineBox[{{0.9, 0.8}, {1.1, 1}}]}},
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{-2.2, 2.2}, {-2, 2}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.783062879942152*^9, 3.783062956101297*^9}, {
   3.783062999121702*^9, 3.783063148963172*^9}, 3.783063201612936*^9, 
   3.783068658888763*^9, 3.7830745432401657`*^9, 3.78314655694175*^9, 
   3.783774535785943*^9},
 CellLabel->"Out[30]=",ExpressionUUID->"e493eb3a-5397-4da0-8735-e5b33c522ea5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<nontransverse.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7830631521183968`*^9, 3.783063163245119*^9}, {
  3.783063203926506*^9, 3.7830632093013067`*^9}},
 CellLabel->"In[31]:=",ExpressionUUID->"3565774f-3865-476d-b60e-3bd9903d9efd"],

Cell[BoxData["\<\"nontransverse.eps\"\>"], "Output",
 CellChangeTimes->{3.78306316414631*^9, 3.783063212277211*^9, 
  3.78306866413632*^9, 3.7830745472816553`*^9, 3.7831465609846087`*^9, 
  3.7837745389668427`*^9},
 CellLabel->"Out[31]=",ExpressionUUID->"02b95730-67d8-4297-8794-175f75107c47"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", " ", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", "0"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}], ",", " ", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4"}], ",", "4"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "4"}], ",", "4"}], "}"}]}], "}"}]}], ",", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"0.3", " ", 
        RowBox[{
         RowBox[{"(", "t", ")"}], "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "0", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"0.3", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "-", "1.3"}], ")"}], "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "1.3", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"0.3", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "-", "2.4"}], ")"}], "^", "2"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", "2.4", ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", "  ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "+", 
           FractionBox[
            RowBox[{
             RowBox[{"-", " ", "2"}], "t"}], 
            RowBox[{
             RowBox[{"0.7", " ", 
              RowBox[{"t", "^", "2"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"t", "+", "0.5"}], ")"}], "^", "2"}]}], "+", "4"}]]}],
           ")"}], "/", 
         SqrtBox["2"]}], "-", "0.5"}], ",", " ", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "t"}], "+", 
          FractionBox[
           RowBox[{
            RowBox[{"-", " ", "3"}], "t"}], 
           RowBox[{
            RowBox[{"0.7", " ", 
             RowBox[{"t", "^", "2"}], 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"t", "+", "0.5"}], ")"}], "^", "2"}]}], "+", "4"}]]}], 
         ")"}], "/", 
        SqrtBox["2"]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"t", "+", 
           FractionBox[
            RowBox[{
             RowBox[{"-", " ", "2"}], "t"}], 
            RowBox[{" ", 
             RowBox[{
              RowBox[{
               RowBox[{"t", "^", "2"}], 
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"t", "+", "0.5"}], ")"}], "^", "2"}]}], "+", 
              "4"}]}]]}], ")"}], "/", 
         SqrtBox["2"]}], "-", "1.5"}], ",", " ", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "t"}], "+", 
           FractionBox[
            RowBox[{
             RowBox[{"-", " ", "2"}], "t"}], 
            RowBox[{
             RowBox[{
              RowBox[{"t", "^", "2"}], 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"t", "+", "0.5"}], ")"}], "^", "2"}]}], "+", "4"}]]}],
           ")"}], "/", 
         SqrtBox["2"]}], "-", "0.4"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "5"}], ",", "5"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "0.1"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{"t", "-", "0.5"}], ",", 
       RowBox[{
        RowBox[{"0.3", " ", 
         RowBox[{"t", "^", "2"}]}], "+", "2.5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}], ",", " ", 
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "t"}], "-", "0.5", "+", 
        RowBox[{"0.1", 
         RowBox[{"t", "^", "2"}]}]}], ",", 
       RowBox[{
        RowBox[{"0.5", " ", 
         RowBox[{"t", "^", "2"}], 
         RowBox[{"(", 
          RowBox[{"t", "+", "0.3"}], ")"}], 
         RowBox[{"(", 
          RowBox[{"t", "+", "2"}], ")"}]}], "+", "2.5"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "3"}], ",", "0"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"Darker", "[", "Red", "]"}]}]}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->CompressedData["
1:eJwd0F1IkwEUxvGh1GKkRoMokPBNA1eytlqxoIZKUBGMljcl9PW6lUpjjnCR
eWHUaqDYuklza30wJWQOoULUaFNIVxpp0BREzRarKNj6oGlh9f7fi8MPHs4D
hyOIjiO2LIVCoZEGn3kbJnzbvpZ5pwyTWHq8L469HZoptKp75/D5wPIC1qne
J7Fnqf8Lvqv5mULlKvMfPNod/yfn+W0r/JLiTfdaLF6+UoBbzc1F6I6u2Y7z
w/pdaIy4LZg4NXQWgy21djnPTR24I6nNRI6hUdl+GuvefHRh3+rGJhye3RBC
UT00jqmEcxL91568xZVWYVY2u3UB17kqv2ON8XMGrz6NqgKSusSrTbgknCvG
8cWgFudyqgzYfca/F3NNqjJ0TOcdwqYfoogl+ZFqFNSb7WgyjLlQPNh+CT2+
Ey3yXk7Gi5W+ojb81vqoCw+fjKWxI2xblHv6wb+oqI9m35X8tS+gQlfQkIfG
mT0b8cbt0S3oCGTp7tEf26/Hx9PJnVjinK9FW8VDBzZejslODIycxx2ewk4s
CJWHsOtD/AWmBstL70t+6rSYMR0WK9BqumXDwpcz3iB/Nvb4MXm96gGmLwoh
fB3eHUOd1S5rUTo9o5LV6y80Y7RhRPNbx/31WvwPdN1KIQ==
  "],
 CellLabel->"In[32]:=",ExpressionUUID->"c476b599-1fa2-45dd-af15-b539e2e52ccd"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd0GtIkwEUBuC1eSmdOq0fFTmnTixdERkxM01SZKkNEjVGSc5a00ynotTa
IPCHOtB0GpaamqB2sQTtK/LSEDfIze3LZmVJiahls1XK3BpT14XgHNoLh5fn
3+ENzpGkiagUCuXEn/vbrokZPDNkChIc/d95Lpa6WOHiJhffd/EAWB6eS7m0
Twfmy+I55pJJcEZwUxnR+x7sVA0tz3BnweW91NU72fPgTGl1FU3/GSw6Nxwp
CV8Cd/km7tp+/Bu4Jdnz5f5Ty/hP4a1Dq+YVsKNDHjZ81QJmJVCz0iOs4BlN
VIz3cxs4kfDIqS+2g3mPOQwm0wFeqHeeH3u0Bt49W0xNOLsBdvNVJn2wOMGa
1/dMIRmUeNjjQb9FwNkEPlAUcJJlRc+bR40kSQXPCrR36c008EO+dCRV6AZO
dUg3SqPdwdzGiRoOzQNs/3L5mP4julI9driQ8ATnXJdUtMs3g/0ZYtuzjC1g
n3JiQMjyAk/Jekboi+gyjuVru8obnG2ouzhaSQcHhV3zMQh9wBEFapp4ry/Y
LbYvlmZF96t/tFQa/MCZgaPdhhQGOJYglCkDaG8/eZuO7Q/+Jfye7q9AZzEU
gXoreu4pWcs/HQDmB5tCjSo0ezFSp43YCmZ17dipqEVXx/VZk5Xon1O8V/QG
NOl1paquES0vemu72Yp+F9Mw2d2DrjPSazQv0Ov5nbkVWrTY/Ugibxwdx81f
GyfR5lZt3uQbNC+vImluHk1QmSGdn9BBt59siBbRNnKBMC2hOw8mhK6soBnk
tLPfgpaJS6ZLrei05g6l3Y5WRUUXDDrQewwTPPk6+saFXHacE/0v28C/Aaif
FDQ=
       "]]},
     Annotation[#, "Charting`Private`Tag$17662#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxd1nk0VWsfB3BDkQxhq+g6pkhliBRl+v1KAyUNxpKEXFMRl66595pJZa5E
6MicDEehk04kQ+YxRBIZOonMKt77rvZf715rr2c96xm+n+/+a0tau5yxZWNh
YUn+9/3f+P+PRvn55+PiZ0HAyPjqz9xM7d9zB3Jeo513I1j/W7cbxK5Yrvik
9ZLrXuT6qHb9mMrOYbvrkJ9dqWbh/53cH0DuX9aelZoOZP4IhgtGrEcei7PB
7/Ph5HlOCDhd+/2zTiTYrsj5587xwu/7bpP3CcI6RnPB1OFo8MxWehh3cRP8
vj+GvH8LnDLVGPvqEAcs2af0iQPi8DsvnsyTIvPukXmyMBAsaDpWmAijhi3L
smU7yfwkMl+BzE8h83eDau+s9bRvKoz6v5p8aLOH9KSRHlXS85D0qIO/68XE
yVQqSOyQyHQd0SR96aQPSN8j0neQ9GWTvqPAk6rGNT6WDRkV11Qz5fVIbw7p
PUZ680jvCdL7hPSeAQM7TrqrcAGkcdFi1zsbkv4C0m9E+gtJvwnpLyL95yB+
xW3GWbMYdnHtNvyHYU72KSb7nCf70Mg+lmSfErKPNdmnjOxjB7fC3Nz7I8vA
NKzBhNPHHgZNwhRal8rAI74mNPKEA4TMFKeUtpeDlrpe3dpfjtAmzx0UGkqH
hcfe9cXBzuCYUqYv8+0l8Iq/HVoR+wsGno4G8CgyYO66TI7Jw79g3QM3y5BL
DDBofJXgJOsO5pfDhL1bGYAKjA8Nqh7AykWLsMp9BRpsHUpXHP+GEwe5XZQs
qyCExaxZWsYXru1IOJ4TXwWq21snDF77Qiq/5Hbphiow0YyUU7X1g+8Dqh83
738NHTtqRTXz/OGuj7XhqmA1zEfKfYjJ/A8M08rUmt68gf2ZYytq7oHgK2vP
clmxHi4H/aF2lRYOpRG1hXpW9aBVcI9aJBwBc1+328jG1YOjjhLlmV8EONPG
q4eW6qErJUON49gNuHjA6cbZ6rcwo1TK9eJLJBwyd9509HwjSJ9Ti36zIwpC
jqpvEjjcAo9ThGLNe2NB2mti8vqFFjgq15uYLBwHlTmJNZN/t0DUhFw2msbB
Ku8Pz4acFlBc496T3RkHnh3P+0L5WyGCmhC2rjseHK200lb6WqE5RkZy4csd
MPBBeaZbO9xQcdS4dyEJPvfbnui70Q4OHw0TgzOTwB9vONent8P7d4PqzVNJ
kL+2qyCrqx1C04fROygZNkQ57bVV7wBmfuzFXQUPoCU9QXuAtRNmao4uRESm
wpkm5qmWqC4wPHBdylGYChNKgm4vs7sgs3D7ZdpBKgTEqsXmV3ZBzRuqicIV
KhSZBXRGznaBwwc+vtxKKhCfNp/TM+uGvfWlHF0u6dCxcNCmUvwdDAebi0+0
PQJjyXsetPweeBT//ut6ehbUJureZ9T1wEtFejhMZYG60CKjYbgHbn94xJ4r
nQ0SnKY8I1t64XzYnehtt7JhgilE3RjaC4nzMxsLbHLAvzSq5ZplH5Qcjmbw
iORB1skwuf38/WCXb5HMzHsCKxXPpwb2DUJPxwN1Kr0Y6L21i36HByHDJOK0
bV8xeM93slDODALT+9IJWC6GeYUpfnOnQfiYMzyjvo8Gk0nSyt3Jg3A1S+jn
qRIafPC+6drM9hFkt6gsLRSXAEPV8vvLho/A7HbIUK56BgH5bLOpFz/Be3pF
g+EOOph4RYaxN3yGEm65dDG/KrC1ocu5yE6Ai5nn9bKMOnjEd0hUWO8rGPnF
2+YLtcD9Y5zNSqZTUL052OAJRwf4Ot9VnWVOg5BSt5WPyDtYTvOVoXvPgHmF
nr29x3uQ0GGzMNo5B3mdXvxhDYMw8FpFg/vFPCS/GC24ZfMJDtE4rGNcF8E/
wWrXF7vPoFsszy8mtgx7cELzWtw4DMesXKp9/ANudwVOPC9nwvZBVzYdy19g
K32yfYPCFKzhiz7yfmYFTqvYdRbNT8PrjqxxKWMWPFZN3M9gnQXjnKKZs/Ks
OMo7NOopNg+7rwqelphjRYVposxr1yJ8Yla2NTWxoWRru9TT0GUYPFuXyZPI
jg8k4wKUW39CnoEXQ99qDfp3PNHP27YK+stev9z3r8XJ2Hm+uGEW3JfQclOe
nQNDJ8b8qHJsuDj298GGfg4UN7VJjrnPjqFVterONE48zMi3cBBci9a3XEJS
fNfhdouRc7t9OVCA326+1JgLV5e2XWgSWIe8AbQyK4n1+MGxf2jkLhd2++Qy
eEbX45CwZ/TCVm70kJ/5klLBjWPVV8bo/Tx4sTHKsTKUB1kGE9qUQ/hQXOY6
b6MVL3K+cJnq28WPO69Usdsp8KGRYk+EOiGAa7QKtdjn+PCqjaIG16IAFlV9
ux/auAGFRb74tc0LogmlMqPxOD+au9qUNU8QqEWjRR8v48fS0CTqwpIQcm/w
fVAvLYBBvbQGdu5NuGo1aSQQLoCmpmnZ7Rs2owV/OKVhTgD7ByqDdJWFcehp
020Dc0HsvnvApvqwCBpIjm9tqxBE4dRC8SfntqD0qFx93U4Cd4Urt+Tf/AMl
HolsCb9NIJSUM08WiWKkduHcsWgClZe7N3o+E8WFbt1WnlgCe3jCS1Lpoti0
3jMsKoFAo/sZZjNvRNH3atf8nWQCZ883KzzoE8V3GrHtGbkEdrl1E+vXUjCq
jefm6xoCZcdfNambUfCnU7p9SB2BSiNm9a4WFLRbq3lI9y2B3/IDNbOtKai9
z+nH2yYCE3PjgkSuUJCZXOfQ3kngHb106uo/FNR1CDky9InAvcLelKFcCtLY
xKTSRwis/3YiQKKQguJJJb9sRwkUii+xsHxKwfmmYdr4v9+1Sxc9BxgUTN+j
s3V6msA1xjqaQ50U5G/qXSmaIfBCYomxdB8Ffezcet3nCHR+/Hzkz0EKnklM
i15cJJCuGejwdYKCFSr7r5QvE7hUeshCeYqCOxpbdH1/EshkS6zxmKNg3J/2
0torBN7dEphVvkzB339tQuQohv8FlTqupw==
       "]]},
     Annotation[#, "Charting`Private`Tag$17685#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw1lns41PkXxwdTRMyYr41KLlv5oR+S2ErmfGKSVTQSRbIl94z7Fq0USqjc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       "]]},
     Annotation[#, "Charting`Private`Tag$17708#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJw1lnk01WsXx8/b72fKfH5Kmshwr7GUDEVn75AIIXkrxFXKK5QkxzxkHiOR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       "]]},
     Annotation[#, "Charting`Private`Tag$17731#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwVl3k01P0Xx0eWsQx5shR5RMkWSoSEz5emUqEnTPXY2mxlKSolQqXSYknW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       "]]},
     Annotation[#, "Charting`Private`Tag$17754#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwVUnk41G0b/c3YtxkkS3mjSLYUZS09o4RKvZNEaeHrRdoUUkRFSkovQtlK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       "]]},
     Annotation[#, "Charting`Private`Tag$17777#1"]& ]}, 
   {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.1]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwl1gs01NkfAPCh3xiMxxhT2FRmiYoK5f26pZQY67GVtohK22q9EqUilXes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       "]]},
     Annotation[#, "Charting`Private`Tag$17800#1"]& ]}, {{}, {}, 
    TagBox[
     {RGBColor[
       NCache[
        Rational[2, 3], 0.6666666666666666], 0, 0], AbsoluteThickness[1.6], 
      Opacity[1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJwl13k81M//APC1u8gRiuTIFVI5ckQqmlEi91EkSiVXzqQUlXyiQ6hEKVHk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       "]]},
     Annotation[#, "Charting`Private`Tag$17823#1"]& ]}},
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{-4, 4}, {-4, 4}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.783063422170416*^9, 3.783063450885105*^9}, 
   3.78306349298779*^9, 3.783063583299992*^9, {3.7830636221958523`*^9, 
   3.783063675000883*^9}, {3.783063795969294*^9, 3.783063895962954*^9}, {
   3.7830659867185593`*^9, 3.783065995770566*^9}, {3.783066034004918*^9, 
   3.783066040891232*^9}, 3.783066104941154*^9, {3.783066136560174*^9, 
   3.783066165238324*^9}, {3.783066195502684*^9, 3.783066256116785*^9}, {
   3.783066293699396*^9, 3.7830664569040937`*^9}, 3.78306649762475*^9, {
   3.783066531654151*^9, 3.783066561289196*^9}, {3.7830666326018553`*^9, 
   3.783066922468466*^9}, {3.7830669946608953`*^9, 3.7830672170421467`*^9}, {
   3.783068165950378*^9, 3.783068215159973*^9}, {3.783068253524879*^9, 
   3.783068261872467*^9}, {3.783068320246998*^9, 3.783068462727601*^9}, {
   3.783074952982438*^9, 3.7830750474347687`*^9}, {3.783075093359274*^9, 
   3.78307517074454*^9}, 3.783075396958892*^9, 3.783146589219123*^9, 
   3.783774580856306*^9},
 CellLabel->"Out[32]=",ExpressionUUID->"f2a2cafc-83d7-4495-8ad0-19afb36b26c8"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<noncrossing.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.783067219481398*^9, 3.783067231351789*^9}},
 CellLabel->"In[33]:=",ExpressionUUID->"567d4db0-0979-42fe-972f-b387e17bb3e6"],

Cell[BoxData["\<\"noncrossing.eps\"\>"], "Output",
 CellChangeTimes->{3.783067232203395*^9, 3.78306846642155*^9, 
  3.783075182377672*^9, 3.7830753994919853`*^9, 3.783146592087635*^9, 
  3.783774584102887*^9},
 CellLabel->"Out[33]=",ExpressionUUID->"fd9b6c80-9395-41ec-b9ae-0cfa31f39897"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", " ", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"0.2", 
        RowBox[{"t", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{"t", "+", "2"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "1.3"}], ",", "0"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Green", "]"}], ",", "Thick"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.5"}], ",", "0.8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.8"}], ",", "0.8"}], "}"}]}], "}"}]}], ",", " ", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "0.02"}], "]"}]}], "}"}], "]"}],
    ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Dashed", ",", " ", 
      RowBox[{"Circle", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "0.5"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", "0.04"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", 
           RowBox[{"-", "0.25"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", "0.1"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", "0.4"}], "}"}]}], "}"}], "]"}]}], "}"}],
     "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.05"}], ",", 
           RowBox[{"-", "0.4"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.15", ",", 
           RowBox[{"-", "0.6"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.05"}], ",", "0.4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.15", ",", "0.6"}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}],
    ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.4", ",", 
           RowBox[{"-", "0.1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.65", ",", 
           RowBox[{"-", "0.1"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.32", ",", "0.25"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.54", ",", "0.34"}], "}"}]}], "}"}], "]"}]}], "}"}], 
    "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.26", ",", 
           RowBox[{"-", "0.3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.5", ",", 
           RowBox[{"-", "0.4"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.35"}], ",", 
           RowBox[{"-", "0.3"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.24"}], ",", 
           RowBox[{"-", "0.53"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.35"}], ",", "0.3"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.24"}], ",", "0.53"}], "}"}]}], "}"}], "]"}]}], 
     "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Green", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<B\>\"", ",", "28", ",", " ", 
          RowBox[{"FontSlant", "\[Rule]", "Italic"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.9"}], ",", "0.35"}], "}"}]}], "]"}]}], "}"}], "]"}],
    ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<p\>\"", ",", "18", ",", " ", 
          RowBox[{"FontSlant", "\[Rule]", "Italic"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.1", ",", "0.1"}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.2"}], ",", "0.19"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.2"}], ",", 
           RowBox[{"-", "0.11"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.2"}], ",", "0.28"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.2"}], ",", "0.58"}], "}"}]}], "}"}], "]"}]}], 
     "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.783230343203664*^9, 3.78323069911038*^9}, {
  3.783230734465934*^9, 3.78323153646952*^9}, {3.7832337950366*^9, 
  3.78323395326287*^9}, {3.783233992663817*^9, 3.783234045340621*^9}, {
  3.7837745941559973`*^9, 3.783774652367819*^9}},
 CellLabel->"In[35]:=",ExpressionUUID->"5f3288d9-2bb8-43fe-8612-31a0a199fcbc"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxdj3k0FOwXxzVJ8pZliPJm3yNLlBbmImtRUiJLSpayjSWiQkiWFIlS9rIV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       "]]},
     Annotation[#, "Charting`Private`Tag$18722#1"]& ]}, 
   {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.02]}, 
   {GrayLevel[0], Dashing[{Small, Small}], CircleBox[{0, 0}, 0.5]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{-0.5, 0.04}, {-0.5, -0.25}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{-0.5, 0.1}, {-0.5, 0.4}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{-0.05, -0.4}, {0.15, -0.6}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{-0.05, 0.4}, {0.15, 0.6}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{0.4, -0.1}, {0.65, -0.1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{0.32, 0.25}, {0.54, 0.34}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{0.26, -0.3}, {0.5, -0.4}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{-0.35, -0.3}, {-0.24, -0.53}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{-0.35, 0.3}, {-0.24, 0.53}}]}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], InsetBox[
     StyleBox["\<\"B\"\>",
      StripOnInput->False,
      FontSize->28,
      FontSlant->Italic], {-0.9, 0.35}]}, 
   {RGBColor[0, 0, 1], InsetBox[
     StyleBox["\<\"p\"\>",
      StripOnInput->False,
      FontSize->18,
      FontSlant->Italic], {0.1, 0.1}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{-1.2, 0.19}, {-1.2, -0.11}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{-1.2, 0.28}, {-1.2, 0.58}}]}},
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  ImageSize->{477.94921875, Automatic},
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{-1.5, 0.8}, {-0.8, 0.8}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.7832338601963377`*^9, 3.78323393528937*^9}, {
  3.7832339965356827`*^9, 3.783234046939391*^9}, {3.783774635339973*^9, 
  3.783774655395043*^9}},
 CellLabel->"Out[35]=",ExpressionUUID->"791257db-eeb4-4f7d-a8b0-c0c296814067"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<branchcut.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.78323157368324*^9, 3.783231585806662*^9}},
 CellLabel->"In[36]:=",ExpressionUUID->"f4e98027-7c3b-4a33-883f-a900dd9ea264"],

Cell[BoxData["\<\"branchcut.eps\"\>"], "Output",
 CellChangeTimes->{3.783231587357168*^9, 3.783234056167577*^9, 
  3.7837746596469*^9},
 CellLabel->"Out[36]=",ExpressionUUID->"bcba957e-0b67-43e9-87bb-eb8b307ab02b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Show", "[", " ", 
  RowBox[{
   RowBox[{"ParametricPlot", "[", 
    RowBox[{
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"0.2", 
        RowBox[{"t", "^", "2"}], 
        RowBox[{"(", 
         RowBox[{"t", "+", "2"}], ")"}]}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"t", ",", 
       RowBox[{"-", "1.3"}], ",", "0"}], "}"}], ",", " ", 
     RowBox[{"PlotStyle", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"Darker", "[", "Green", "]"}], ",", "Thick"}], "}"}]}], ",", 
     RowBox[{"PlotRange", "\[Rule]", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "1.5"}], ",", "0.8"}], "}"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.8"}], ",", "0.8"}], "}"}]}], "}"}]}], ",", " ", 
     RowBox[{"Axes", "\[Rule]", "False"}]}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"Disk", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "0.02"}], "]"}]}], "}"}], "]"}],
    ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Black", ",", "Dashed", ",", " ", 
      RowBox[{"Circle", "[", 
       RowBox[{
        RowBox[{"{", 
         RowBox[{"0", ",", "0"}], "}"}], ",", "0.5"}], "]"}]}], "}"}], "]"}], 
   ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", 
           RowBox[{"-", "0.25"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", "0.04"}], "}"}]}], "}"}], "]"}]}], 
     "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", "0.4"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.5"}], ",", "0.1"}], "}"}]}], "}"}], "]"}]}], "}"}],
     "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.15", ",", 
           RowBox[{"-", "0.6"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.05"}], ",", 
           RowBox[{"-", "0.4"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.15", ",", "0.6"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.05"}], ",", "0.4"}], "}"}]}], "}"}], "]"}]}], 
     "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.65", ",", 
           RowBox[{"-", "0.1"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.4", ",", 
           RowBox[{"-", "0.1"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.54", ",", "0.34"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.32", ",", "0.25"}], "}"}]}], "}"}], "]"}]}], "}"}], 
    "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{"0.5", ",", 
           RowBox[{"-", "0.4"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{"0.26", ",", 
           RowBox[{"-", "0.3"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",",
    " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.24"}], ",", 
           RowBox[{"-", "0.53"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.35"}], ",", 
           RowBox[{"-", "0.3"}]}], "}"}]}], "}"}], "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.24"}], ",", "0.53"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "0.35"}], ",", "0.3"}], "}"}]}], "}"}], "]"}]}], 
     "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Green", "]"}], ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<B\>\"", ",", "28", ",", " ", 
          RowBox[{"FontSlant", "\[Rule]", "Italic"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{"-", "0.9"}], ",", "0.35"}], "}"}]}], "]"}]}], "}"}], "]"}],
    ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{"Blue", ",", 
      RowBox[{"Text", "[", 
       RowBox[{
        RowBox[{"Style", "[", 
         RowBox[{"\"\<p\>\"", ",", "18", ",", " ", 
          RowBox[{"FontSlant", "\[Rule]", "Italic"}]}], "]"}], ",", 
        RowBox[{"{", 
         RowBox[{"0.1", ",", "0.1"}], "}"}]}], "]"}]}], "}"}], "]"}], ",", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.2"}], ",", 
           RowBox[{"-", "0.11"}]}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.2"}], ",", "0.19"}], "}"}]}], "}"}], "]"}]}], 
     "}"}], "]"}], ",", " ", 
   RowBox[{"Graphics", "[", 
    RowBox[{"{", 
     RowBox[{
      RowBox[{"Darker", "[", "Red", "]"}], ",", "Thick", ",", 
      RowBox[{"Arrow", "[", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.2"}], ",", "0.58"}], "}"}], ",", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"-", "1.2"}], ",", "0.28"}], "}"}]}], "}"}], "]"}]}], 
     "}"}], "]"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.783230343203664*^9, 3.78323069911038*^9}, {
  3.783230734465934*^9, 3.78323153646952*^9}, {3.7832337950366*^9, 
  3.78323395326287*^9}, {3.783233992663817*^9, 3.783234045340621*^9}, {
  3.7832343968869667`*^9, 3.783234514806175*^9}, {3.7832345814222383`*^9, 
  3.783234583223584*^9}, {3.78377466342262*^9, 3.7837747176187143`*^9}},
 CellLabel->"In[38]:=",ExpressionUUID->"2690166b-f05c-4548-ad5b-f0ad58e581c0"],

Cell[BoxData[
 GraphicsBox[{{{}, {}, 
    TagBox[
     {RGBColor[0, 
       NCache[
        Rational[2, 3], 0.6666666666666666], 0], Thickness[Large], Opacity[
      1.], FaceForm[Opacity[0.3]], LineBox[CompressedData["
1:eJxdj3k0FOwXxzVJ8pZliPJm3yNLlBbmImtRUiJLSpayjSWiQkiWFIlS9rIV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       "]]},
     Annotation[#, "Charting`Private`Tag$19622#1"]& ]}, 
   {RGBColor[0, 0, 1], DiskBox[{0, 0}, 0.02]}, 
   {GrayLevel[0], Dashing[{Small, Small}], CircleBox[{0, 0}, 0.5]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{-0.5, -0.25}, {-0.5, 0.04}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{-0.5, 0.4}, {-0.5, 0.1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{0.15, -0.6}, {-0.05, -0.4}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{0.15, 0.6}, {-0.05, 0.4}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{0.65, -0.1}, {0.4, -0.1}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{0.54, 0.34}, {0.32, 0.25}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{0.5, -0.4}, {0.26, -0.3}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{-0.24, -0.53}, {-0.35, -0.3}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{-0.24, 0.53}, {-0.35, 0.3}}]}, 
   {RGBColor[0, 
     NCache[
      Rational[2, 3], 0.6666666666666666], 0], InsetBox[
     StyleBox["\<\"B\"\>",
      StripOnInput->False,
      FontSize->28,
      FontSlant->Italic], {-0.9, 0.35}]}, 
   {RGBColor[0, 0, 1], InsetBox[
     StyleBox["\<\"p\"\>",
      StripOnInput->False,
      FontSize->18,
      FontSlant->Italic], {0.1, 0.1}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{-1.2, -0.11}, {-1.2, 0.19}}]}, 
   {RGBColor[
     NCache[
      Rational[2, 3], 0.6666666666666666], 0, 0], Thickness[Large], 
    ArrowBox[{{-1.2, 0.58}, {-1.2, 0.28}}]}},
  Axes->{False, False},
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  DisplayFunction->Identity,
  FrameLabel->{{None, None}, {None, None}},
  FrameTicks->{{Automatic, Automatic}, {Automatic, Automatic}},
  GridLinesStyle->Directive[
    GrayLevel[0.5, 0.4]],
  Method->{"ScalingFunctions" -> None},
  PlotRange->{{-1.5, 0.8}, {-0.8, 0.8}},
  PlotRangeClipping->True,
  PlotRangePadding->{{0, 0}, {0, 0}},
  Ticks->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{
  3.7832343902380867`*^9, 3.783234516121684*^9, 3.7832345851627083`*^9, {
   3.7837747047155313`*^9, 3.783774720552932*^9}},
 CellLabel->"Out[38]=",ExpressionUUID->"72dc23bf-bdbe-4ebb-9c13-3e2a3394800f"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Export", "[", 
  RowBox[{"\"\<branchcut_reverse.eps\>\"", ",", "%", ",", "\"\<EPS\>\""}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.7832345873412437`*^9, 3.783234598271433*^9}},
 CellLabel->"In[39]:=",ExpressionUUID->"7f7f0aa7-1e86-416a-80c9-34c4a57ccdc8"],

Cell[BoxData["\<\"branchcut_reverse.eps\"\>"], "Output",
 CellChangeTimes->{3.7832345989868507`*^9, 3.783774724924829*^9},
 CellLabel->"Out[39]=",ExpressionUUID->"97c06886-93eb-4036-8265-7c5c73d0fb64"]
}, Open  ]],

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]"}]], "Input",
 CellChangeTimes->{{3.7834180789518957`*^9, 
  3.783418079740247*^9}},ExpressionUUID->"8037c3b3-16fa-462c-bcd6-\
2df3b1ee9835"],

Cell[BoxData["Henon"], "Input",
 CellChangeTimes->{{3.783418081673304*^9, 
  3.78341808211841*^9}},ExpressionUUID->"1aa8a6b7-3206-4b88-bab1-\
e4887b896543"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"\[Integral]", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"a", "^", "2"}], " ", 
       RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"b", "^", "2"}], " ", "-", "1", " ", "-", 
      SqrtBox[
       RowBox[{
        RowBox[{"16", " ", 
         RowBox[{"a", "^", "2"}], " ", 
         RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"a", "^", "2"}], " ", 
            RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"b", "^", "2"}], " ", "-", " ", "1"}], ")"}], "^", 
         "2"}]}]]}], 
     RowBox[{"8", " ", "a", " ", "x"}]], 
    RowBox[{"\[DifferentialD]", "x"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.783418095101623*^9, 3.783418186868973*^9}, {
  3.783418247630496*^9, 3.783418262645028*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"e459147e-ce5d-4517-be48-b7a1b715a81b"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"16", " ", "a"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["b", "4"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], "2"], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}]}]], "+", 
     RowBox[{"2", " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "-", 
     RowBox[{"2", " ", 
      SuperscriptBox["b", "2"], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["b", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       SuperscriptBox["x", "2"], "]"}]}], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["b", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["b", "2"]}], ")"}], "2"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["b", "2"]}], ")"}], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["x", "4"]}]}]]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["b", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["b", "2"]}], ")"}], "2"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["b", "2"]}], ")"}], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["x", "4"]}]}]], "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["b", "2"]}], ")"}], "2"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["b", "2"]}], ")"}], " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["x", "4"]}]}]]}], ")"}]}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.7834182672294827`*^9},
 CellLabel->"Out[2]=",ExpressionUUID->"87b7f9ef-6b74-4306-b52c-05835522b992"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"\[Integral]", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{"(", 
       FractionBox[
        RowBox[{
         RowBox[{"4", " ", 
          RowBox[{"a", "^", "2"}], " ", 
          RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
         RowBox[{"b", "^", "2"}], " ", "-", "1"}], 
        RowBox[{"4", " ", "a", " ", "x"}]], ")"}], "+", 
      SqrtBox[
       RowBox[{"1", "+", 
        RowBox[{
         RowBox[{"(", 
          FractionBox[
           RowBox[{
            RowBox[{"4", " ", 
             RowBox[{"a", "^", "2"}], " ", 
             RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
            RowBox[{"b", "^", "2"}], " ", "-", "1"}], 
           RowBox[{
            RowBox[{"-", "4"}], " ", "a", " ", "x"}]], ")"}], "^", "2"}]}]]}],
      ")"}], 
    RowBox[{"\[DifferentialD]", "x"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.783418095101623*^9, 3.783418186868973*^9}, {
   3.783418247630496*^9, 3.783418262645028*^9}, 3.7834219571633387`*^9, {
   3.783421987822435*^9, 3.783422021953807*^9}, {3.783422054611782*^9, 
   3.783422065883553*^9}},
 CellLabel->"In[7]:=",ExpressionUUID->"0daf0e0f-320e-406c-9998-83f8580c9e33"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", "8"], " ", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", "a", " ", 
     SuperscriptBox["x", "2"]}], "+", 
    RowBox[{"4", " ", "x", " ", 
     SqrtBox[
      RowBox[{"1", "+", 
       FractionBox[
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "1"}], "+", 
           SuperscriptBox["b", "2"], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}], "2"], 
        RowBox[{"16", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}]]}]]}], "+", 
    FractionBox[
     RowBox[{"2", " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["b", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", "x", "]"}]}], "a"], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"4", " ", "x", " ", 
       SqrtBox[
        RowBox[{"1", "+", 
         FractionBox[
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["b", "2"], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["a", "2"], " ", 
              SuperscriptBox["x", "2"]}]}], ")"}], "2"], 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]]}]], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["b", "2"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           SuperscriptBox["x", "2"], "]"}]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["b", "2"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            SuperscriptBox["b", "2"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["b", "4"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}], "2"], "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}], "]"}]}], "-", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["b", "2"]}], ")"}], " ", 
          RowBox[{"Log", "[", 
           RowBox[{"1", "+", 
            SuperscriptBox["b", "4"], "+", 
            RowBox[{"4", " ", 
             SuperscriptBox["a", "2"], " ", 
             SuperscriptBox["x", "2"]}], "-", 
            SqrtBox[
             RowBox[{
              SuperscriptBox["b", "4"], "+", 
              SuperscriptBox[
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}], "2"], "+", 
              RowBox[{
               SuperscriptBox["b", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "2"}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["a", "2"], " ", 
                  SuperscriptBox["x", "2"]}]}], ")"}]}]}]], "+", 
            RowBox[{
             SuperscriptBox["b", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "2"}], "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["a", "2"], " ", 
                SuperscriptBox["x", "2"]}], "+", 
               SqrtBox[
                RowBox[{
                 SuperscriptBox["b", "4"], "+", 
                 SuperscriptBox[
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}], "2"], "+", 
                 RowBox[{
                  SuperscriptBox["b", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", "2"}], "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["a", "2"], " ", 
                    SuperscriptBox["x", "2"]}]}], ")"}]}]}]]}], ")"}]}]}], 
           "]"}]}]}], ")"}]}], ")"}], "/", 
     RowBox[{"(", 
      SqrtBox[
       RowBox[{
        SuperscriptBox["b", "4"], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}], "2"], "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"8", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}]}], ")"}]}]}]], ")"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.783422028506412*^9, 3.783422094358033*^9},
 CellLabel->"Out[7]=",ExpressionUUID->"13c5cc4f-e208-4157-8eb7-d63b7a3617f5"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"-", 
    FractionBox["1", 
     RowBox[{"16", " ", "a"}]]}], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox["b", "4"], "+", 
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}], "2"], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}]}], ")"}]}]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["b", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["b", "2"]}], ")"}], "2"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["b", "2"]}], ")"}], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["x", "4"]}]}]]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["b", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["b", "2"]}], ")"}], "2"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["b", "2"]}], ")"}], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["x", "4"]}]}]], "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["b", "2"]}], ")"}], "2"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["b", "2"]}], ")"}], " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["x", "4"]}]}]]}], ")"}]}]}], "]"}]}]}], ")"}]}], 
  "]"}]], "Input",
 CellChangeTimes->{{3.783419543789879*^9, 3.7834195584678097`*^9}},
 CellLabel->"In[3]:=",ExpressionUUID->"bc5e59d0-9d29-4c58-91f4-91406700f29a"],

Cell[BoxData[
 RowBox[{"-", 
  RowBox[{
   FractionBox["1", 
    RowBox[{"16", " ", "a"}]], 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "4"}], " ", 
      SuperscriptBox["a", "2"], " ", 
      SuperscriptBox["x", "2"]}], "+", 
     SqrtBox[
      RowBox[{
       SuperscriptBox[
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "1"}], "+", 
          SuperscriptBox["b", "2"]}], ")"}], "2"], "+", 
       RowBox[{"8", " ", 
        SuperscriptBox["a", "2"], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          SuperscriptBox["b", "2"]}], ")"}], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       RowBox[{"16", " ", 
        SuperscriptBox["a", "4"], " ", 
        SuperscriptBox["x", "4"]}]}]], "+", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{"1", "+", 
        SuperscriptBox["b", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["b", "2"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "+", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["b", "2"]}], ")"}], "2"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["b", "2"]}], ")"}], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["x", "4"]}]}]]}], "]"}]}], "-", 
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"-", "1"}], "+", 
        SuperscriptBox["b", "2"]}], ")"}], " ", 
      RowBox[{"Log", "[", 
       RowBox[{"1", "+", 
        SuperscriptBox["b", "4"], "+", 
        RowBox[{"4", " ", 
         SuperscriptBox["a", "2"], " ", 
         SuperscriptBox["x", "2"]}], "-", 
        SqrtBox[
         RowBox[{
          SuperscriptBox[
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "+", 
             SuperscriptBox["b", "2"]}], ")"}], "2"], "+", 
          RowBox[{"8", " ", 
           SuperscriptBox["a", "2"], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             SuperscriptBox["b", "2"]}], ")"}], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          RowBox[{"16", " ", 
           SuperscriptBox["a", "4"], " ", 
           SuperscriptBox["x", "4"]}]}]], "+", 
        RowBox[{
         SuperscriptBox["b", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"-", "2"}], "+", 
           RowBox[{"4", " ", 
            SuperscriptBox["a", "2"], " ", 
            SuperscriptBox["x", "2"]}], "+", 
           SqrtBox[
            RowBox[{
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{
                RowBox[{"-", "1"}], "+", 
                SuperscriptBox["b", "2"]}], ")"}], "2"], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["a", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                SuperscriptBox["b", "2"]}], ")"}], " ", 
              SuperscriptBox["x", "2"]}], "+", 
             RowBox[{"16", " ", 
              SuperscriptBox["a", "4"], " ", 
              SuperscriptBox["x", "4"]}]}]]}], ")"}]}]}], "]"}]}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.7834195603009033`*^9},
 CellLabel->"Out[3]=",ExpressionUUID->"2b9ef45d-c902-4be7-94fd-d66faa5db89b"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"\[Integral]", 
   RowBox[{
    FractionBox[
     RowBox[{
      RowBox[{"4", " ", 
       RowBox[{"a", "^", "2"}], " ", 
       RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
      RowBox[{"b", "^", "2"}], " ", "-", "1", " ", "+", 
      SqrtBox[
       RowBox[{
        RowBox[{"16", " ", 
         RowBox[{"a", "^", "2"}], " ", 
         RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"4", " ", 
            RowBox[{"a", "^", "2"}], " ", 
            RowBox[{"x", "^", "2"}]}], " ", "+", " ", 
           RowBox[{"b", "^", "2"}], " ", "-", " ", "1"}], ")"}], "^", 
         "2"}]}]]}], 
     RowBox[{"8", " ", "a", " ", "x"}]], 
    RowBox[{"\[DifferentialD]", "x"}]}]}], "]"}]], "Input",
 CellChangeTimes->{{3.783418095101623*^9, 3.783418186868973*^9}, {
  3.783418247630496*^9, 3.783418262645028*^9}, {3.783419985031487*^9, 
  3.783419985287785*^9}},
 CellLabel->"In[4]:=",ExpressionUUID->"efeef2b6-0f0d-4e78-a466-e5b57d3e26df"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", "a"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["x", "2"]}], "+", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["b", "4"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], "2"], "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]}]], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "x", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["b", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      SuperscriptBox["x", "2"], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["b", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["b", "2"]}], ")"}], "2"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["b", "2"]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["x", "4"]}]}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["b", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["b", "4"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["b", "2"]}], ")"}], "2"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["b", "2"]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["x", "4"]}]}]], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["b", "2"]}], ")"}], "2"], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["b", "2"]}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["x", "4"]}]}]]}], ")"}]}]}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.7834199901056013`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"056ec942-7c1d-40f7-ac6d-9ca308e52057"],

Cell[BoxData[
 RowBox[{
  FractionBox["1", 
   RowBox[{"16", " ", "a"}]], 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"4", " ", 
     SuperscriptBox["a", "2"], " ", 
     SuperscriptBox["x", "2"]}], "+", 
    SqrtBox[
     RowBox[{
      SuperscriptBox["b", "4"], "+", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"1", "+", 
         RowBox[{"4", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}], "2"], "+", 
      RowBox[{
       SuperscriptBox["b", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{"-", "2"}], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["a", "2"], " ", 
          SuperscriptBox["x", "2"]}]}], ")"}]}]}]], "-", 
    RowBox[{"2", " ", 
     RowBox[{"Log", "[", "x", "]"}]}], "+", 
    RowBox[{"2", " ", 
     SuperscriptBox["b", "2"], " ", 
     RowBox[{"Log", "[", "x", "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["b", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      SuperscriptBox["x", "2"], "]"}]}], "+", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{"1", "+", 
       SuperscriptBox["b", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["b", "2"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}], "+", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["b", "2"]}], ")"}], "2"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["b", "2"]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["x", "4"]}]}]]}], "]"}]}], "-", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", "1"}], "+", 
       SuperscriptBox["b", "2"]}], ")"}], " ", 
     RowBox[{"Log", "[", 
      RowBox[{"1", "+", 
       SuperscriptBox["b", "4"], "+", 
       RowBox[{"4", " ", 
        SuperscriptBox["a", "2"], " ", 
        SuperscriptBox["x", "2"]}], "-", 
       SqrtBox[
        RowBox[{
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{"-", "1"}], "+", 
            SuperscriptBox["b", "2"]}], ")"}], "2"], "+", 
         RowBox[{"8", " ", 
          SuperscriptBox["a", "2"], " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", 
            SuperscriptBox["b", "2"]}], ")"}], " ", 
          SuperscriptBox["x", "2"]}], "+", 
         RowBox[{"16", " ", 
          SuperscriptBox["a", "4"], " ", 
          SuperscriptBox["x", "4"]}]}]], "+", 
       RowBox[{
        SuperscriptBox["b", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"-", "2"}], "+", 
          RowBox[{"4", " ", 
           SuperscriptBox["a", "2"], " ", 
           SuperscriptBox["x", "2"]}], "+", 
          SqrtBox[
           RowBox[{
            SuperscriptBox[
             RowBox[{"(", 
              RowBox[{
               RowBox[{"-", "1"}], "+", 
               SuperscriptBox["b", "2"]}], ")"}], "2"], "+", 
            RowBox[{"8", " ", 
             SuperscriptBox["a", "2"], " ", 
             RowBox[{"(", 
              RowBox[{"1", "+", 
               SuperscriptBox["b", "2"]}], ")"}], " ", 
             SuperscriptBox["x", "2"]}], "+", 
            RowBox[{"16", " ", 
             SuperscriptBox["a", "4"], " ", 
             SuperscriptBox["x", "4"]}]}]]}], ")"}]}]}], "]"}]}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.7834199901056013`*^9},
 CellLabel->"Out[4]=",ExpressionUUID->"70c92a46-6711-4c86-bc1d-bd6e22763a04"]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{"Exp", "[", 
   RowBox[{"-", 
    RowBox[{"ArcSinh", "[", "p", "]"}]}], "]"}], "]"}]], "Input",
 CellChangeTimes->{{3.783421759925358*^9, 3.783421784245571*^9}},
 CellLabel->"In[5]:=",ExpressionUUID->"17246982-37ef-4c5a-b2ff-4dc18b579b03"],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  RowBox[{"-", 
   RowBox[{"ArcSinh", "[", "p", "]"}]}]]], "Output",
 CellChangeTimes->{3.783421784565216*^9},
 CellLabel->"Out[5]=",ExpressionUUID->"9d8ec2f3-2713-4bbe-8f62-5f1b34e3597e"]
}, Open  ]]
},
WindowSize->{808, 755},
WindowMargins->{{4, Automatic}, {Automatic, 4}},
FrontEndVersion->"11.3 for Mac OS X x86 (32-bit, 64-bit Kernel) (March 5, \
2018)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 575, 12, 52, "Input",ExpressionUUID->"24130c8d-66ac-4866-bebf-df8867b8cadb"],
Cell[1158, 36, 548, 8, 34, "Output",ExpressionUUID->"b514ac82-df04-46cb-870b-07efe9c33015"]
}, Open  ]],
Cell[CellGroupData[{
Cell[1743, 49, 17611, 548, 850, "Input",ExpressionUUID->"a7c23f77-47d6-4d01-9556-7a628251a741"],
Cell[19357, 599, 93258, 1624, 277, "Output",ExpressionUUID->"cbdf36e6-18f9-4158-8898-81d08d9014bd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[112652, 2228, 327, 6, 30, "Input",ExpressionUUID->"9b2cb683-e5c0-4671-b644-5b5af7ed652d"],
Cell[112982, 2236, 442, 6, 34, "Output",ExpressionUUID->"b1ee0e45-124d-4cf5-8632-7513dc738032"]
}, Open  ]],
Cell[CellGroupData[{
Cell[113461, 2247, 3526, 98, 178, "Input",ExpressionUUID->"54bf3cc7-95ef-46b9-b897-81e335c8778a"],
Cell[116990, 2347, 12900, 241, 136, "Output",ExpressionUUID->"8dee1c13-60f2-40c7-be1c-799abd90a22b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[129927, 2593, 276, 6, 30, "Input",ExpressionUUID->"78fc8acb-73bb-49a3-8835-81d4418d4e47"],
Cell[130206, 2601, 244, 4, 34, "Output",ExpressionUUID->"a9c1af82-28b0-49b4-86a5-f6093b0eaeb7"]
}, Open  ]],
Cell[CellGroupData[{
Cell[130487, 2610, 8278, 236, 439, "Input",ExpressionUUID->"81584324-2c10-4a8d-8ab0-8cdd61eec839"],
Cell[138768, 2848, 41596, 721, 197, "Output",ExpressionUUID->"99e26c8c-127d-4a00-8b8e-6dd25fce6e71"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180401, 3574, 270, 5, 30, "Input",ExpressionUUID->"8805f0ee-4613-4a8e-a595-8966e2676559"],
Cell[180674, 3581, 191, 2, 92, "Output",ExpressionUUID->"5871f9c6-d77a-444a-a38a-d66f8879b023"]
}, Open  ]],
Cell[CellGroupData[{
Cell[180902, 3588, 6661, 182, 390, "Input",ExpressionUUID->"83ac1ea4-2b6e-4b7e-9c40-fd52e19b590d"],
Cell[187566, 3772, 3867, 86, 379, "Output",ExpressionUUID->"45b96d09-c373-4fbb-9f96-538c65ea8992"]
}, Open  ]],
Cell[CellGroupData[{
Cell[191470, 3863, 323, 6, 30, "Input",ExpressionUUID->"a4b62502-ba7d-4f54-9cec-cfa8fd3fd045"],
Cell[191796, 3871, 329, 4, 34, "Output",ExpressionUUID->"1929dcbf-b4f1-4e75-858f-2fab102ee667"]
}, Open  ]],
Cell[CellGroupData[{
Cell[192162, 3880, 19972, 655, 997, "Input",ExpressionUUID->"6faac11f-5db3-4d6b-a910-35d3941d9569"],
Cell[212137, 4537, 6401, 197, 379, "Output",ExpressionUUID->"a673fd0a-0640-4b79-b951-ac7c7bc8c345"]
}, Open  ]],
Cell[CellGroupData[{
Cell[218575, 4739, 328, 6, 30, "Input",ExpressionUUID->"6aa696bd-87d4-4c34-a72b-a22109a4412c"],
Cell[218906, 4747, 249, 3, 34, "Output",ExpressionUUID->"e970287b-244f-41b5-bd06-00b4a1518757"]
}, Open  ]],
Cell[CellGroupData[{
Cell[219192, 4755, 1801, 46, 119, "Input",ExpressionUUID->"4a34be2c-1ee1-4ea0-bdb0-359df3c75b9d"],
Cell[220996, 4803, 34736, 623, 377, "Output",ExpressionUUID->"e79cc96f-6edf-41e1-ae37-e3439ffb287c"]
}, Open  ]],
Cell[CellGroupData[{
Cell[255769, 5431, 270, 5, 30, "Input",ExpressionUUID->"90779762-7708-4e6b-90b1-f81fbd2fcb53"],
Cell[256042, 5438, 238, 3, 34, "Output",ExpressionUUID->"9d48bc67-4ac9-40dd-9561-722f12d87003"]
}, Open  ]],
Cell[CellGroupData[{
Cell[256317, 5446, 6687, 182, 390, "Input",ExpressionUUID->"b747039d-b8a8-4616-9b55-5f68587bffc4"],
Cell[263007, 5630, 3233, 76, 379, "Output",ExpressionUUID->"d88297d7-5fc2-487e-9a22-100a1d18f3b3"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266277, 5711, 372, 7, 30, "Input",ExpressionUUID->"36ebd299-e25e-46c8-b364-9782dfba0e67"],
Cell[266652, 5720, 221, 3, 34, "Output",ExpressionUUID->"59a3c691-0137-4136-a7d0-7056d2c03e15"]
}, Open  ]],
Cell[CellGroupData[{
Cell[266910, 5728, 26053, 810, 1207, "Input",ExpressionUUID->"e3a47b4f-84cc-422e-a1da-cc462945eded"],
Cell[292966, 6540, 7225, 230, 379, "Output",ExpressionUUID->"affbd80a-7ee4-4461-9e55-b8ac6ca857d5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[300228, 6775, 378, 7, 30, "Input",ExpressionUUID->"7ddfe128-17bc-4f21-af98-09f672083d7d"],
Cell[300609, 6784, 223, 3, 34, "Output",ExpressionUUID->"0a5fada3-fff3-4d34-b9cd-f222bf218402"]
}, Open  ]],
Cell[CellGroupData[{
Cell[300869, 6792, 7743, 226, 445, "Input",ExpressionUUID->"d39dd6c8-f4c1-4222-a637-14510be77962"],
Cell[308615, 7020, 40633, 718, 377, "Output",ExpressionUUID->"49bdc50a-afe1-48fb-a3d5-687e404484ca"]
}, Open  ]],
Cell[CellGroupData[{
Cell[349285, 7743, 271, 5, 30, "Input",ExpressionUUID->"70c58c3d-397b-4dbf-9f3a-37860b67f962"],
Cell[349559, 7750, 240, 3, 34, "Output",ExpressionUUID->"f7cf885f-3ea0-4788-8508-86e6460f5b13"]
}, Open  ]],
Cell[349814, 7756, 154, 3, 30, "Input",ExpressionUUID->"fd5158e5-2088-49f1-80bf-987144c481d8"],
Cell[349971, 7761, 333, 7, 73, "Input",ExpressionUUID->"ee9db8ba-078d-4f61-b2cc-a9c14c73a5e4"],
Cell[CellGroupData[{
Cell[350329, 7772, 196, 3, 52, "Input",ExpressionUUID->"e8e55f97-2f48-4261-b17d-139de126b47e"],
Cell[350528, 7777, 481, 13, 34, "Output",ExpressionUUID->"7396f343-775f-4ada-9d7d-d51cf102c64f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351046, 7795, 221, 4, 30, "Input",ExpressionUUID->"8bbfe59a-0c63-4697-93ef-316a30bcd296"],
Cell[351270, 7801, 187, 3, 34, "Output",ExpressionUUID->"c91a8d90-b28e-44c5-9d9d-794739a9ba48"]
}, Open  ]],
Cell[CellGroupData[{
Cell[351494, 7809, 243, 4, 30, "Input",ExpressionUUID->"9b4dbbe3-ac82-4ed6-81c9-089dbdd3af38"],
Cell[351740, 7815, 151, 2, 34, "Output",ExpressionUUID->"a3f26071-9c11-461d-ac5d-215fff18ed3c"]
}, Open  ]],
Cell[351906, 7820, 879, 23, 75, "Input",ExpressionUUID->"566f5b5f-d199-4904-9ba9-ae124821a06a"],
Cell[352788, 7845, 173, 3, 52, "Input",ExpressionUUID->"024a8c84-60a3-4781-b7a0-92087bfe6d03"],
Cell[352964, 7850, 222, 5, 30, "Input",ExpressionUUID->"fcd8de8e-7350-4385-a81d-632713f9869b"],
Cell[CellGroupData[{
Cell[353211, 7859, 688, 19, 51, "Input",ExpressionUUID->"b2845a02-08b5-4ff5-9574-835cd662db13"],
Cell[353902, 7880, 407, 11, 34, "Output",ExpressionUUID->"f9196454-72c6-45fb-8c84-1d05b819708b"]
}, Open  ]],
Cell[354324, 7894, 147, 3, 52, "Input",ExpressionUUID->"4231aab4-2f2c-420d-a6ff-6ad4d4baebad"],
Cell[CellGroupData[{
Cell[354496, 7901, 8103, 245, 430, "Input",ExpressionUUID->"8e386eeb-e20d-4db9-be1e-2eb40d698336"],
Cell[362602, 8148, 13031, 249, 316, "Output",ExpressionUUID->"aaf73e9a-6946-4a6a-98d7-92cb5c0c1035"]
}, Open  ]],
Cell[CellGroupData[{
Cell[375670, 8402, 268, 5, 30, "Input",ExpressionUUID->"be7809e8-4e5a-4ad0-b123-ce9459d03a75"],
Cell[375941, 8409, 242, 3, 34, "Output",ExpressionUUID->"d176dcfc-ac5f-4d56-8ab7-d6cf1d2f2828"]
}, Open  ]],
Cell[CellGroupData[{
Cell[376220, 8417, 8281, 248, 430, "Input",ExpressionUUID->"ba2f6894-c96b-401f-bd7c-f25da73e4073"],
Cell[384504, 8667, 12593, 243, 316, "Output",ExpressionUUID->"381478c8-ed06-466f-91d1-57c929a4356b"]
}, Open  ]],
Cell[397112, 8913, 152, 3, 30, "Input",ExpressionUUID->"5918d0f0-fddc-4d56-aebe-754cce69f1e8"],
Cell[CellGroupData[{
Cell[397289, 8920, 317, 6, 30, "Input",ExpressionUUID->"a00dd259-b664-4e01-9832-fa4ee133bff6"],
Cell[397609, 8928, 214, 3, 34, "Output",ExpressionUUID->"0a97e8ce-80e0-4ffe-84ea-dc0baf0afc3b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[397860, 8936, 1222, 34, 52, "Input",ExpressionUUID->"4ee5bb38-7ab8-4a36-9edd-7f56ca045a37"],
Cell[399085, 8972, 8410, 148, 353, "Output",ExpressionUUID->"efeb05e5-d400-40d5-ad6c-1680b3acc53b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[407532, 9125, 7279, 214, 346, "Input",ExpressionUUID->"29ea929c-d116-4a86-931c-0a1d7a73b2cd"],
Cell[414814, 9341, 13513, 252, 344, "Output",ExpressionUUID->"0dd987f8-bce3-4c5f-9769-69ac1862a185"]
}, Open  ]],
Cell[CellGroupData[{
Cell[428364, 9598, 310, 6, 30, "Input",ExpressionUUID->"fc68f679-3efa-4186-86ab-9ef2c28b3c83"],
Cell[428677, 9606, 247, 3, 34, "Output",ExpressionUUID->"e6e4a9a5-a422-4dbd-841d-0693728f6e4b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[428961, 9614, 7551, 211, 344, "Input",ExpressionUUID->"8d652780-fb49-4cef-b672-1a80a45cbf3b"],
Cell[436515, 9827, 39346, 673, 377, "Output",ExpressionUUID->"3ed122e2-bebd-4bda-834d-bc6ca156bab2"]
}, Open  ]],
Cell[CellGroupData[{
Cell[475898, 10505, 277, 5, 30, "Input",ExpressionUUID->"63871b0e-09a0-4d85-b358-be2dbb87f055"],
Cell[476178, 10512, 267, 3, 34, "Output",ExpressionUUID->"a99b55bb-964f-4ee3-9630-1da058b21f68"]
}, Open  ]],
Cell[CellGroupData[{
Cell[476482, 10520, 7369, 215, 346, "Input",ExpressionUUID->"43de007c-6988-41e5-ac71-0dfc48ebe0ab"],
Cell[483854, 10737, 13154, 246, 344, "Output",ExpressionUUID->"3f396eb9-f5d7-4a7c-97fd-61c1b47db147"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497045, 10988, 354, 6, 30, "Input",ExpressionUUID->"e3d725c5-3d43-4456-ae87-c2cbdabca100"],
Cell[497402, 10996, 249, 3, 34, "Output",ExpressionUUID->"205b1619-60a6-400c-b7f4-c06afbfba315"]
}, Open  ]],
Cell[CellGroupData[{
Cell[497688, 11004, 5452, 159, 282, "Input",ExpressionUUID->"ebd1831b-d8f3-4ae0-9c65-01f2ef4d9a85"],
Cell[503143, 11165, 30038, 527, 377, "Output",ExpressionUUID->"ca266f11-be75-4180-b09c-10b31472a9fd"]
}, Open  ]],
Cell[CellGroupData[{
Cell[533218, 11697, 276, 5, 30, "Input",ExpressionUUID->"78c775b8-1a5b-4d85-974e-8658579ff58f"],
Cell[533497, 11704, 244, 3, 34, "Output",ExpressionUUID->"a226acde-402e-402b-bc10-2f83ea151602"]
}, Open  ]],
Cell[CellGroupData[{
Cell[533778, 11712, 7361, 211, 346, "Input",ExpressionUUID->"c1e90fe2-79ee-49e1-b428-c2a29f925bdd"],
Cell[541142, 11925, 9576, 188, 344, "Output",ExpressionUUID->"e493eb3a-5397-4da0-8735-e5b33c522ea5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[550755, 12118, 327, 6, 30, "Input",ExpressionUUID->"3565774f-3865-476d-b60e-3bd9903d9efd"],
Cell[551085, 12126, 293, 4, 34, "Output",ExpressionUUID->"02b95730-67d8-4297-8794-175f75107c47"]
}, Open  ]],
Cell[CellGroupData[{
Cell[551415, 12135, 6497, 190, 344, "Input",ExpressionUUID->"c476b599-1fa2-45dd-af15-b539e2e52ccd"],
Cell[557915, 12327, 34789, 600, 377, "Output",ExpressionUUID->"f2a2cafc-83d7-4495-8ad0-19afb36b26c8"]
}, Open  ]],
Cell[CellGroupData[{
Cell[592741, 12932, 272, 5, 30, "Input",ExpressionUUID->"567d4db0-0979-42fe-972f-b387e17bb3e6"],
Cell[593016, 12939, 288, 4, 34, "Output",ExpressionUUID->"fd9b6c80-9395-41ec-b9ae-0cfa31f39897"]
}, Open  ]],
Cell[CellGroupData[{
Cell[593341, 12948, 7403, 227, 346, "Input",ExpressionUUID->"5f3288d9-2bb8-43fe-8612-31a0a199fcbc"],
Cell[600747, 13177, 6792, 146, 349, "Output",ExpressionUUID->"791257db-eeb4-4f7d-a8b0-c0c296814067"]
}, Open  ]],
Cell[CellGroupData[{
Cell[607576, 13328, 269, 5, 30, "Input",ExpressionUUID->"f4e98027-7c3b-4a33-883f-a900dd9ea264"],
Cell[607848, 13335, 214, 3, 34, "Output",ExpressionUUID->"bcba957e-0b67-43e9-87bb-eb8b307ab02b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[608099, 13343, 7503, 227, 346, "Input",ExpressionUUID->"2690166b-f05c-4548-ad5b-f0ad58e581c0"],
Cell[615605, 13572, 6730, 145, 267, "Output",ExpressionUUID->"72dc23bf-bdbe-4ebb-9c13-3e2a3394800f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[622372, 13722, 280, 5, 30, "Input",ExpressionUUID->"7f7f0aa7-1e86-416a-80c9-34c4a57ccdc8"],
Cell[622655, 13729, 201, 2, 92, "Output",ExpressionUUID->"97c06886-93eb-4036-8265-7c5c73d0fb64"]
}, Open  ]],
Cell[622871, 13734, 208, 4, 73, "Input",ExpressionUUID->"8037c3b3-16fa-462c-bcd6-2df3b1ee9835"],
Cell[623082, 13740, 156, 3, 30, "Input",ExpressionUUID->"1aa8a6b7-3206-4b88-bab1-e4887b896543"],
Cell[CellGroupData[{
Cell[623263, 13747, 1009, 27, 64, "Input",ExpressionUUID->"e459147e-ce5d-4517-be48-b7a1b715a81b"],
Cell[624275, 13776, 3963, 119, 209, "Output",ExpressionUUID->"87b7f9ef-6b74-4306-b52c-05835522b992"]
}, Open  ]],
Cell[CellGroupData[{
Cell[628275, 13900, 1203, 32, 72, "Input",ExpressionUUID->"0daf0e0f-320e-406c-9998-83f8580c9e33"],
Cell[629481, 13934, 5513, 156, 318, "Output",ExpressionUUID->"13c5cc4f-e208-4157-8eb7-d63b7a3617f5"]
}, Open  ]],
Cell[CellGroupData[{
Cell[635031, 14095, 3640, 108, 238, "Input",ExpressionUUID->"bc5e59d0-9d29-4c58-91f4-91406700f29a"],
Cell[638674, 14205, 3547, 106, 209, "Output",ExpressionUUID->"2b9ef45d-c902-4be7-94fd-d66faa5db89b"]
}, Open  ]],
Cell[CellGroupData[{
Cell[642258, 14316, 1058, 28, 64, "Input",ExpressionUUID->"efeef2b6-0f0d-4e78-a466-e5b57d3e26df"],
Cell[643319, 14346, 3809, 117, 209, "Output",ExpressionUUID->"056ec942-7c1d-40f7-ac6d-9ca308e52057"],
Cell[647131, 14465, 3809, 117, 209, "Output",ExpressionUUID->"70c92a46-6711-4c86-bc1d-bd6e22763a04"]
}, Open  ]],
Cell[CellGroupData[{
Cell[650977, 14587, 294, 6, 30, "Input",ExpressionUUID->"17246982-37ef-4c5a-b2ff-4dc18b579b03"],
Cell[651274, 14595, 238, 5, 35, "Output",ExpressionUUID->"9d8ec2f3-2713-4bbe-8f62-5f1b34e3597e"]
}, Open  ]]
}
]
*)


